Linear Additive Markov Processes

We introduce LAMP: the Linear Additive Markov Process. Transitions in LAMP may be influenced by states visited in the distant history of the process, but unlike higher-order Markov processes, LAMP retains an efficient parametrization. LAMP also allows the specific dependence on history to be learned efficiently from data. We characterize some theoretical properties of LAMP, including its steady-state and mixing time. We then give an algorithm based on alternating minimization to learn LAMP models from data. Finally, we perform a series of real-world experiments to show that LAMP is more powerful than first-order Markov processes, and even holds its own against deep sequential models (LSTMs) with a negligible increase in parameter complexity.

==> src/common.cc <==
#include "common.h"

#include <algorithm>
#include <cmath>
#include <numeric>
#include <set>
#include <unordered_set>

#include <errno.h>
#include <stdio.h>
#include <stdlib.h>

// Hack for gcid eval.
#include <gflags/gflags.h>
DECLARE_string(dataset);

void die(const std::string& message) {
  if (errno != 0) {
    perror(message.c_str());
  } else {
    fprintf(stderr, "%s\n", message.c_str());
  }
  exit(1);
}

void die(const std::string& msg_prefix, const std::string& msg_postfix) {
  die(msg_prefix + " " + msg_postfix);
}

void die_if(bool is_error, const std::string& message) {
  if (is_error) {
    die(message);
  }
}

void die_if(bool is_error, const std::string& msg_prefix,
            const std::string& msg_postfix) {
  if (is_error) {
    die(msg_prefix, msg_postfix);
  }
}

void check_prob(double prob, const char* message_postfix) {
  if (!std::isfinite(prob) || prob < 0 || prob > 1 + 1e-10) {
    char buffer[256];
    sprintf(buffer, "Prob %g out of bounds in %s", prob, message_postfix);
    die(buffer);
  }
}

std::string ToString(const Trail& trail) {
  std::string ret;
  for (int item : trail) {
    char buffer[128];
    sprintf(buffer, "%d,", item);
    ret.append(buffer);
  }
  return ret;
}

double Sum(const WeightVector& v) {
  return std::accumulate(v.begin(), v.end(), 0.0);
}

void Scale(double a, WeightVector* v) {
  for (double& value : *v) {
    value *= a;
  }
}

void Normalize(WeightVector* v) { Scale(1.0 / Sum(*v), v); }

double MaxAbsDifference(const WeightVector& x, const WeightVector& y) {
  die_if(x.size() != y.size(), "Mismatched vector sizes in MaxAbsDifference");
  double ret = 0;
  for (size_t i = 0; i < x.size(); i++) {
    ret = std::max(std::fabs(x[i] - y[i]), ret);
  }
  return ret;
}

double Sum(const SparseVector& v) {
  double sum = 0;
  for (const auto& item_and_value : v) {
    die_if(item_and_value.second < 0, "Negative sparse vector entry");
    sum += item_and_value.second;
  }
  die_if(sum <= 0, "Non-positive sparse vector norm");
  return sum;
}

std::string ToString(const WeightVector& weights) {
  std::string ret = "[";
  for (size_t i = 0; i < weights.size(); i++) {
    char buffer[128];
    sprintf(buffer, "%g", weights[i]);
    ret += buffer;
    if (i + 1 != weights.size()) {
      ret += ", ";
    }
  }
  ret += "]";
  return ret;
}

void Scale(double a, SparseVector* v) {
  for (auto& item_and_value : *v) {
    item_and_value.second *= a;
  }
}

void Normalize(SparseVector* v) { Scale(1.0 / Sum(*v), v); }

void Normalize(SparseMatrix* transitions) {
  for (SparseVector& row : *transitions) {
    if (!row.empty()) {
      Normalize(&row);
    }
  }
}

void Scale(double a, SparseMatrix* transitions) {
  for (SparseVector& row : *transitions) {
    Scale(a, &row);
  }
}

SparseMatrix ComputeEmpiricalTransitionMatrix(const TrailsSlice& trails,
                                              int num_locations,
                                              WeightVector* item_frequencies) {
  SparseMatrix transitions(num_locations);
  item_frequencies->clear();
  item_frequencies->resize(num_locations);
  for (const Trail& trail : trails) {
    for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
      (transitions.at(trail[i]))[trail[i + 1]] += 1;
      item_frequencies->at(trail[i]) += 1;
    }
    if (!trail.empty()) {
      item_frequencies->at(trail.back()) += 1;
    }
  }
  Normalize(&transitions);
  return transitions;
}

double LogLikelihood(const Trail& trail, const Model& model) {
  double ret = 0;
  for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
    double prob = 0;
    int col = trail[i + 1];
    for (size_t j = 0; j < model.weights.size(); j++) {
      int row = Get(trail, i, j);
      prob += model.weights[j] * model.GetProb(row, col);
    }
    if (prob > 1 + 1e-10) {
      for (size_t j = 0; j < model.weights.size(); j++) {
        int row = Get(trail, i, j);
        printf("LogLikelihood: j %zu row %d col %d weight %f GetProb %f\n", j,
               row, col, model.weights[j], model.GetProb(row, col));
      }
      printf("LogLikelihood large prob: %f\n", prob);
    }
    check_prob(prob, "transition probability");
    ret += log(prob);
  }
  return ret;
}

double LogLikelihood(const TrailsSlice& trails, const Model& model) {
  double ret = 0;
  for (const Trail& trail : trails) {
    ret += LogLikelihood(trail, model);
  }
  return ret;
}

struct ColAndProb {
  int col;
  double prob;

  bool operator<(const ColAndProb& rhs) const { return prob < rhs.prob; }
};
typedef std::vector<ColAndProb> SortedProbVector;
typedef std::vector<SortedProbVector> SortedTransitionMatrix;

// Closer to brute-force and sloooow.
int NumCorrectPredictionsOld(
    const Trail& trail, const Model& model,
    const SortedTransitionMatrix& sorted_transition_probs) {
  int num_correct = 0;
  SparseVector predicted_probs;
  for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
    const double kFudge = 1e-12;
    // Add tiny fudge factor to avoid any potential issues with comparing a
    // double to itself (perhaps computed in a slightly different way (though
    // we are adding numbers in the same order)).
    double prob_of_actual = kFudge;
    int col = trail[i + 1];
    for (size_t j = 0; j < model.weights.size(); j++) {
      int row = Get(trail, i, j);
      prob_of_actual += model.weights[j] * model.GetProb(row, col);
    }
    bool prob_of_actual_is_max = true;
    predicted_probs.clear();
    for (size_t j = 0; j < model.weights.size() && prob_of_actual_is_max; j++) {
      int row = Get(trail, i, j);
      for (const ColAndProb& col_and_prob : sorted_transition_probs[row]) {
        predicted_probs[col_and_prob.col] +=
            model.weights[j] * col_and_prob.prob;
        // TODO(stamas): We are cheating here a bit as predicted_probs does not
        // contain terms arising from smoothing if a row->col transition is not
        // present in the transition matrix.
        if (predicted_probs[col_and_prob.col] > prob_of_actual) {
          prob_of_actual_is_max = false;
          break;
        }
      }
    }
    if (prob_of_actual_is_max) {
      num_correct++;
    }
  }
  return num_correct;
}

struct IndexAndProb {
  size_t weight_index;  // which weight it corresponds to.
  size_t position;      // current position in the sorted transitions of row.
  double prob;          // transition prob * weight

  bool operator<(const IndexAndProb& rhs) const { return prob < rhs.prob; }
};

// Fagin's Threshold Algorithm.
double NumCorrectPredictions(
    const Trail& trail, const Model& model,
    const SortedTransitionMatrix& sorted_transition_probs,
    int* num_predictions) {
  double num_correct = 0;
  std::unordered_set<int> evaluated_items;
  std::vector<int> rows(model.weights.size());
  std::vector<IndexAndProb> heap;
  // printf("Trail: %s\n", ToString(trail).c_str());
  for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
    int col = trail[i + 1];
    // Skip home or work.
    if (FLAGS_dataset == "gcids" &&
        (col == 19 || col == 33 || col == 38 || col == 977 || col == 2525)) {
      continue;
    }
    // Add tiny fudge factor to avoid any potential issues with comparing a
    // double to itself (perhaps computed in a slightly different way (though
    // we are adding numbers in the same order)).
    const double kFudge = 1e-12;
    double prob_of_actual = (-1) * kFudge;
    evaluated_items.clear();
    heap.clear();
    *num_predictions += 1;
    double upper_bound = 0.0;  // Upper bound for unseen elements.
    for (size_t j = 0; j < model.weights.size(); j++) {
      int row = Get(trail, i, j);
      rows[j] = row;
      if (!sorted_transition_probs[row].empty()) {
        double partial_prob =
            model.weights[j] * sorted_transition_probs[row].front().prob;
        upper_bound += partial_prob;
        heap.push_back({j, 0, partial_prob});
      }
      prob_of_actual += model.weights[j] * model.GetProb(row, col);
    }
    // printf("index %d curr %d next %d prob of next %g\n",
    //          i, trail[i], col, prob_of_actual);
    std::make_heap(heap.begin(), heap.end());
    bool prob_of_actual_is_max = true;
    int num_equal = 1;
    while (upper_bound > prob_of_actual && !heap.empty()) {
      IndexAndProb head = heap.front();
      const SortedProbVector& sorted_probs =
          sorted_transition_probs[rows[head.weight_index]];
      int candidate = sorted_probs[head.position].col;
      // printf("upper bound %g candidate %d\n", upper_bound, candidate);
      if (candidate != col &&
          evaluated_items.find(candidate) == evaluated_items.end()) {
        evaluated_items.insert(candidate);
        double prob_of_candidate = 0;
        for (size_t j = 0; j < model.weights.size(); j++) {
          int row = rows[j];
          prob_of_candidate += model.weights[j] * model.GetProb(row, candidate);
        }
        // printf("prob of candidate %g\n", prob_of_candidate);
        if (prob_of_candidate > prob_of_actual + 2 * kFudge) {
          prob_of_actual_is_max = false;
          break;
        }
        if (prob_of_candidate > prob_of_actual) {
          num_equal++;
        }
      }
      // Update max heap and upper bound.
      upper_bound -= head.prob;
      std::pop_heap(heap.begin(), heap.end());
      heap.pop_back();
      head.position++;
      if (head.position < sorted_probs.size()) {
        head.prob =
            model.weights[head.weight_index] * sorted_probs[head.position].prob;
        heap.push_back(head);
        std::push_heap(heap.begin(), heap.end());
        upper_bound += head.prob;
      }
    }
    if (prob_of_actual_is_max) {
      // printf("Correct: num equal %d\n", num_equal);
      num_correct += 1.0 / num_equal;
    }
  }
  return num_correct;
}

double Accuracy(const TrailsSlice& trails, const Model& model) {
  double num_correct_predictions = 0;
  // Precompute smoothing for optimized access.
  SortedTransitionMatrix sorted_transition_probs;
  sorted_transition_probs.resize(model.transition_probs.size());
  for (size_t row = 0; row < model.transition_probs.size(); row++) {
    sorted_transition_probs[row].reserve(model.transition_probs[row].size());
    for (const auto& col_and_value : model.transition_probs[row]) {
      sorted_transition_probs[row].push_back(
          {col_and_value.first, model.GetProb(row, col_and_value.first)});
    }
    // Sort descending.
    std::sort(sorted_transition_probs[row].rbegin(),
              sorted_transition_probs[row].rend());
  }
  int num_predictions = 0;
  for (const Trail& trail : trails) {
    num_correct_predictions += NumCorrectPredictions(
        trail, model, sorted_transition_probs, &num_predictions);
  }
  return num_correct_predictions / num_predictions;
}

int NumTransitions(const TrailsSlice& trails) {
  int ret = 0;
  for (const Trail& trail : trails) {
    die_if(trail.empty(), "Empty trail");
    ret += trail.size() - 1;
  }
  return ret;
}

int NumTransitions(const Trails& trails) {
  return NumTransitions(TrailsSlice(trails, false));
}

int NumTransitions(const SplitStringTrails& trails) {
  int ret = 0;
  for (const SplitStringTrail& trail : trails) {
    die_if(trail.trail.empty(), "Empty string trail");
    ret += trail.trail.size() - 1;
  }
  return ret;
}

double Perplexity(double log_likelihood, int num_transitions) {
  return exp((-1) * log_likelihood / num_transitions);
}

void PruneAndNormalize(NGramMatrix* transitions) {
  for (auto it = transitions->begin(); it != transitions->end();
       /* no increment */) {
    double frequency = Sum(it->second);
    // Optionally drop context n-grams with low counts
    if (!it->first.empty() && frequency < 5) {
      transitions->erase(it++);
    } else {
      Scale(1.0 / frequency, &it->second);  // normalize
      ++it;
    }
  }
}

std::vector<int> GetContext(const Trail& trail, int base_index, int order) {
  std::vector<int> context(order);
  for (int j = order - 1; j >= 0; j--) {
    context[j] = Get(trail, base_index, j);
  }
  return context;
}

NGramModel CountNGrams(const TrailsSlice& trails, int max_order) {
  die_if(max_order < 1, "NGram order < 1");
  NGramModel model;
  model.order = max_order;
  for (const Trail& trail : trails) {
    for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
      std::vector<int> context = GetContext(trail, i, max_order);
      do {
        model.counts[context][trail[i + 1]] += 1;
        model.sum_counts[context] += 1;
        context.pop_back();
      } while (!context.empty());
      model.counts[{}][trail[i + 1]] += 1;
      model.sum_counts[context] += 1;
    }
  }
  // PruneAndNormalize(&counts);
  return model;
}

double GetSmoothedNGram(const SparseVector& counts, int sum_counts,
                        int num_locations, int col) {
  double epsilon = 1e-3 / num_locations;
  return (1 - epsilon) * GetOrZero(counts, col) /
             static_cast<double>(sum_counts) +
         epsilon;
}

double LogLikelihood(const Trail& trail, const NGramModel& model) {
  double ret = 0;
  // printf("NGram LL of trail %s\n", ToString(trail).c_str());
  for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
    int col = trail[i + 1];
    std::vector<int> context = GetContext(trail, i, model.order);
    double prob = -1.0;
    // Naive backoff to a context seen, used when test data != train data.
    // TODO(stamas): Implement some better, standard language modeling back-off:
    // Laplace (add 1), Katz, or Kneser-Ney. And then have something comparable
    // in LAMP models as well.
    context.push_back(-1);  // dummy item to get the loop started.
    do {
      context.pop_back();
      const auto it = model.counts.find(context);
      if (it != model.counts.end()) {
        prob = GetSmoothedNGram(it->second, model.sum_counts.at(context),
                                model.num_locations, col);
        break;
      }
    } while (!context.empty());
    check_prob(prob, "n-gram transition probability");
    // printf("NGram LL %d %g\n", i, prob);
    ret += log(prob);
  }

  return ret;
}

double LogLikelihood(const TrailsSlice& trails, const NGramModel& model) {
  double ret = 0;
  for (const Trail& trail : trails) {
    ret += LogLikelihood(trail, model);
  }
  return ret;
}

void Print(const NGramFrequency& freqs, const char* name) {
  printf("%s:\n", name);
  for (const auto& it : freqs) {
    printf("%s -> %d\n", ToString(it.first).c_str(), it.second);
  }
}

KneyserNeyModel CountKneyserNey(const TrailsSlice& trails, int max_order) {
  die_if(max_order < 1, "KN-NGram order < 1");
  NGramModel ngram_model = CountNGrams(trails, max_order);
  KneyserNeyModel model;
  model.order = max_order;
  model.counts.swap(ngram_model.counts);
  model.sum_counts.swap(ngram_model.sum_counts);
  std::set<std::vector<int>, NGramLess> unique_ngrams;
  for (const Trail& trail : trails) {
    for (int i = 1; i < static_cast<int>(trail.size()); i++) {
      std::vector<int> ngram = GetContext(trail, i, max_order + 1);
      do {
        unique_ngrams.insert(ngram);
        ngram.pop_back();  // stored reversed.
      } while (ngram.size() >= 2);
    }
  }
  for (std::vector<int> ngram : unique_ngrams) {
    ngram.pop_back();
    model.num_antecedents[ngram]++;
    ngram.erase(ngram.begin());
    model.middle_counts[ngram]++;
  }
  //   Print(model.num_antecedents, "num_antecedents");
  //  Print(model.middle_counts, "middle_counts");
  return model;
}

// smoothed estimate of ngram.front given rest
double ProbKNSmooth(const KneyserNeyModel& model, const std::vector<int>& ngram,
                    double discount) {
  // printf("Begin KNSmooth ngram %s\n", ToString(ngram).c_str());
  if (ngram.empty()) {
    // printf("End KNSmooth %g\n", 1.0 / model.num_locations);
    return 1.0 / model.num_locations;
  }
  std::vector<int> context = ngram;
  context.erase(context.begin());
  std::vector<int> shorter_ngram = ngram;
  shorter_ngram.pop_back();
  double prob = 1.0 / model.middle_counts.at(context);
  // printf("KNSmooth Found middle counts context %s -> %g\n",
  // ToString(context).c_str(), 1.0/prob);
  const auto it =
      model.num_antecedents.find(ngram);  // May not be found for test ngrams
  int num_ante = it == model.num_antecedents.end() ? 0 : it->second;
  // printf("KNSmooth num antecedents %s -> %d\n", ToString(ngram).c_str(),
  // num_ante);
  // printf("KNSmooth Found num uniq contx %s -> %zu\n",
  // ToString(context).c_str(), model.counts.at(context).size());
  prob *= std::max(num_ante - discount, 0.0) +
          discount * model.counts.at(context).size() *
              ProbKNSmooth(model, shorter_ngram, discount);
  // printf("End KNSmooth %g\n", prob);
  return prob;
}

double LogLikelihood(const Trail& trail, const KneyserNeyModel& model,
                     double discount) {
  double ret = 0;
  // printf("\nKN LL of trail %s\n", ToString(trail).c_str());
  for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
    std::vector<int> context = GetContext(trail, i, model.order);
    double prob = -1.0;
    // Naive backoff to a context seen, used when test data != train data, what
    // else can we do?
    context.push_back(-1);  // dummy item to get the loop started.
    int col = trail[i + 1];
    do {
      // printf("KN LL i %d col %d context %s\n", i, col,
      // ToString(context).c_str());
      context.pop_back();
      const auto it = model.counts.find(context);
      if (it != model.counts.end()) {
        if (model.sum_counts.find(context) == model.sum_counts.end()) {
          printf("Couldn't find sum_counts of %s\n", ToString(context).c_str());
        }

        // printf("Found counts of context %s\n", ToString(context).c_str());
        prob = 1.0 / model.sum_counts.at(context);
        // printf("sum counts %d\n", model.sum_counts.at(context));
        // ngram with col at head and 1 shorter context
        std::vector<int> ngram = context;
        ngram.insert(ngram.begin(), col);
        ngram.pop_back();
        // printf("Count %g unix ctx %zu\n", GetOrZero(it->second, col),
        // it->second.size());
        prob *=
            std::max(GetOrZero(it->second, col) - discount, 0.0) +
            discount * it->second.size() * ProbKNSmooth(model, ngram, discount);
        break;
      }
    } while (!context.empty());
    check_prob(prob, "Kneyser-Ney transition probability");
    // printf("KN LL %d %g\n", i, prob);
    ret += log(prob);
  }
  return ret;
}

double LogLikelihood(const TrailsSlice& trails, const KneyserNeyModel& model,
                     double discount) {
  double ret = 0;
  for (const Trail& trail : trails) {
    ret += LogLikelihood(trail, model, discount);
  }
  return ret;
}

void PrintEval(const char* print_prefix, double loglik, int num_transitions,
               const WeightVector& weights) {
  // 13 characters match the width of 'NGram order=1' prefixes to align
  // log-likelihood and perplexity.
  printf("%-13s log-likelihood %f perplexity %f weights=%s\n", print_prefix,
         loglik, Perplexity(loglik, num_transitions),
         ToString(weights).c_str());
}

void PrintEval(const char* print_prefix, const Eval& eval, bool is_test,
               bool print_num_params) {
  // 13 characters match the width of 'NGram order=1' prefixes to align
  // log-likelihood and perplexity.
  printf("%-13s %s log-likelihood %f perplexity %f accuracy %f weights=%s",
         print_prefix, is_test ? "test" : "train", eval.loglik(),
         eval.perplexity(), eval.accuracy(), ToString(eval.weights).c_str());
  if (print_num_params) {
    printf(" num params=%g", eval.num_params());
  }
  printf("\n");
}

Eval Evaluate(const TrailsSlice& trails, const Model& model) {
  Eval eval;
  double loglik = LogLikelihood(trails, model);
  eval.metrics["loglik"] = loglik;
  eval.metrics["perplexity"] = Perplexity(loglik, NumTransitions(trails));
  eval.metrics["accuracy"] = Accuracy(trails, model);
  int num_params = 0;
  for (const SparseVector& t : model.transition_probs) {
    num_params += t.size();
  }
  eval.metrics["num_params"] = num_params;
  eval.weights = model.weights;
  return eval;
}

Eval PrintEval(const TrailsSlice& trails, const Model& model,
               const char* print_prefix, bool print_num_params,
               bool should_print) {
  Eval eval = Evaluate(trails, model);
  if (should_print) {
    PrintEval(print_prefix, eval, trails.is_test_, print_num_params);
  }
  return eval;
}

std::string ToString(const SparseVector& v) {
  std::string ret;
  char buffer[128];
  std::vector<int> columns;
  for (const auto& col_and_value : v) {
    columns.push_back(col_and_value.first);
  }
  std::sort(columns.begin(), columns.end());
  for (int column : columns) {
    sprintf(buffer, "\t%d:%g", column, v.at(column));
    ret.append(buffer);
  }
  return ret;
}

std::string ToString(const SparseMatrix& transitions) {
  std::string ret;
  for (size_t row = 0; row < transitions.size(); row++) {
    char buffer[128];
    sprintf(buffer, "%zu ->", row);
    ret.append(buffer);
    ret.append(ToString(transitions[row]));
    ret.append("\n");
  }
  return ret;
}

void PrintEval(const char* print_prefix, double loglik, int num_transitions) {
  printf("%-13s log-likelihood %f perplexity %f\n", print_prefix, loglik,
         Perplexity(loglik, num_transitions));
}

// Not used currently.
/*
void PrintEval(const char* print_prefix, double loglik, int num_transitions,
               const SparseMatrix& transition_probs) {
  printf("%-13s log-likelihood %f perplexity %f transitions:\n%s", print_prefix,
         loglik, Perplexity(loglik, num_transitions),
         ToString(transition_probs).c_str());
}
*/

std::string ToTSVString(const MetricsMap& metrics) {
  char buffer[512];
  sprintf(buffer, "%g\t%g\t%g\t%g", metrics.at("loglik"),
          metrics.at("perplexity"), metrics.at("accuracy"),
          metrics.at("num_params"));
  return buffer;
}


==> src/common.h <==
#ifndef LAMP_COMMON_H
#define LAMP_COMMON_H

#include <algorithm>
#include <map>
#include <string>
#include <tuple>
#include <unordered_map>
#include <vector>

// Common types.

typedef std::vector<std::string> StringTrail;
struct SplitStringTrail {
  StringTrail trail;
  int train_size;  // This long prefix is the training data, or all if < 0
};
typedef std::vector<SplitStringTrail> SplitStringTrails;

// Each location is assigned an int identifier.
typedef std::vector<int> Trail;
typedef std::vector<Trail> Trails;
typedef std::vector<double> WeightVector;

// For parameters and derivates of locations and transition matrices.
typedef std::unordered_map<int, double> SparseVector;
typedef std::vector<SparseVector> SparseMatrix;

// Used in cross-validation. Refers to trails[beging_index..end_index) where the
// interval is mod trails.size()
class TrailsSlice {
 public:
  TrailsSlice(const Trails& trails, int begin_index, int end_index,
              bool is_test)
      : is_test_(is_test),
        trails_(trails),
        begin_index_(begin_index),
        end_index_(end_index),
        wraps_around_(end_index < begin_index) {}
  // All trails
  TrailsSlice(const Trails& trails, bool is_test)
      : is_test_(is_test),
        trails_(trails),
        begin_index_(0),
        end_index_(trails.size()),
        wraps_around_(false) {}

  class const_iterator {
   public:
    const_iterator(const Trails& trails, int index, bool should_wrap_around)
        : it_(trails.cbegin() + index),
          trails_begin_(trails.cbegin()),
          trails_end_(trails.cend()),
          should_wrap_around_(should_wrap_around) {}
    const_iterator operator++() {
      ++it_;
      if (it_ == trails_end_ && should_wrap_around_) {
        it_ = trails_begin_;
      }
      return *this;
    }
    bool operator!=(const const_iterator& other) { return it_ != other.it_; }
    const Trail& operator*() const { return *it_; }

   private:
    Trails::const_iterator it_;
    const Trails::const_iterator trails_begin_, trails_end_;
    bool should_wrap_around_;
  };

  const_iterator begin() const {
    return const_iterator(trails_, begin_index_, wraps_around_);
  }
  const_iterator end() const {
    return const_iterator(trails_, end_index_, wraps_around_);
  }

  // Used by PrintEval only.
  const bool is_test_;

 private:
  const Trails& trails_;
  const int begin_index_, end_index_;
  const bool wraps_around_;
};

std::string ToString(const Trail& trail);

// Returns value of a coordinate or 0 if not found. Does not smooth!
inline double GetOrZero(const SparseVector& values, int col) {
  const auto it = values.find(col);
  return it == values.end() ? 0 : it->second;
}

inline double GetSmoothedOld(const SparseVector& row_values, int num_locations,
                             int col) {
  // Avoid log(0) by assigning at least this much probability to all row ->
  // col transitions.
  double epsilon = 1e-3 / num_locations;
  //    double epsilon = 1e-5 / num_locations;
  return (1 - epsilon) * GetOrZero(row_values, col) + epsilon;
}

// LAMP model
struct Model {
  // Dense vector of unigram frequencies, used for smoothing
  double sum_freq;
  WeightVector item_frequencies;
  SparseMatrix transition_probs;
  WeightVector weights;

  // Returns transition_probs[row][col] smoothed to 0<x<=1.
  // Defined in the header for efficieny.
  //
  double GetProb(int row, int col, double* prob_coeff) const {
    // [row] without bound checking is marginally faster than .at(row) which
    // throws an exception if the index is out of range.
    // return GetSmoothedOld(transition_probs[row], transition_probs.size(),
    // col);

    // Smoothing.
    const double eps_unigram = 0.25, eps_bigram = 2.0;
    // Turns off smoothing effectively for testing with toy data.
    // const double eps_unigram = 1e6, eps_bigram = 1e-6;
    const double smoothed_unigram_prob =
        (item_frequencies[col] + eps_unigram) /
        (sum_freq + item_frequencies.size() * eps_unigram);
    const double unigram_weight =
        eps_bigram / (item_frequencies[row] + eps_bigram);
    *prob_coeff = 1.0 - unigram_weight;
    return GetOrZero(transition_probs[row], col) * (*prob_coeff) +
           unigram_weight * smoothed_unigram_prob;
  }

  double GetProb(int row, int col) const {
    double unused_prob_coeff;
    return GetProb(row, col, &unused_prob_coeff);
  }
};

// Transition matrix for 2nd and higher order models.
struct NGramLess {
  bool operator()(const std::vector<int>& x, const std::vector<int>& y) const {
    return std::lexicographical_compare(x.begin(), x.end(), y.begin(), y.end());
  }
};

typedef std::map<std::vector<int>, SparseVector, NGramLess> NGramMatrix;
typedef std::map<std::vector<int>, int, NGramLess> NGramFrequency;

struct NGramModel {
  int num_locations;
  // stores counts of ngrams grouped by all but the last item, i.e. count of abc
  // is counts[{a,b}][c].
  NGramMatrix counts;
  // sum of ngram's row in counts ~ frequency of each n-gram
  NGramFrequency sum_counts;
  int order;
};

// Kneyser-Ney n-gram model
struct KneyserNeyModel {
  int num_locations;
  // stores counts of ngrams grouped by all but the last item, i.e. count of abc
  // is counts[{a,b}][c].
  NGramMatrix counts;
  // sum of ngram's row in counts ~ frequency of each n-gram
  NGramFrequency sum_counts;
  int order;
  // N_{1+} in the paper. Maps a key ngram to the unique number of x items such
  // that x followed by key ngram occured at least once.
  NGramFrequency num_antecedents;
  // sum N_{1+} in the paper. Maps a key ngram to the unique number x, y item
  // comnbinatios such that x followed by key followed by y occured at least
  // once. The same as sum_y num_antecedents[key followed y].
  NGramFrequency middle_counts;
};

// Keys set are "loglik", "perplexity", "num_params";
// Stored in key-value format so that it's easy to compute mean and variance
// over crossvalidation folds.
typedef std::map<std::string, double> MetricsMap;
std::string ToTSVString(const MetricsMap& metrics);

struct Eval {
  MetricsMap metrics;

  double loglik() const { return metrics.at("loglik"); }
  double perplexity() const { return metrics.at("perplexity"); }
  double accuracy() const { return metrics.at("accuracy"); }
  double num_params() const { return metrics.at("num_params"); }

  // Only set for LAMPs.
  WeightVector weights;
};

struct Algorithm {
  std::string name;
  int order;
  int iter;  // 2 * i (+1), where is is number of iterations in alternating
             // optimization
  bool is_final_iter;
  bool is_test;

  bool operator<(const Algorithm& rhs) const {
    return std::tie(name, order, iter, is_final_iter, is_test) <
           std::tie(rhs.name, rhs.order, rhs.iter, rhs.is_final_iter,
                    rhs.is_test);
  }
};

typedef std::map<Algorithm, std::vector<Eval>> EvalMap;

// Prints error message with errno and exits.
void die(const std::string& message);
void die(const std::string& msg_prefix, const std::string& msg_postfix);

void die_if(bool is_error, const std::string& message);
void die_if(bool is_error, const std::string& msg_prefix,
            const std::string& msg_postfix);
void check_prob(double prob, const char* message_postfix);

double Sum(const WeightVector& v);
// v = a * v;
void Scale(double a, WeightVector* v);
void Normalize(WeightVector* v);
// L_{infinity} norm of x - y.
double MaxAbsDifference(const WeightVector& x, const WeightVector& y);
std::string ToString(const WeightVector& weights);

double Sum(const SparseVector& v);
// v = a * v;
void Scale(double a, SparseVector* v);
// Makes L1-norm unit.
void Normalize(SparseVector* v);
std::string ToString(const SparseVector& v);

// Multiplies each element of transitions with a.
void Scale(double a, SparseMatrix* transitions);
// Normalizes each row.
void Normalize(SparseMatrix* transitions);
std::string ToString(const SparseMatrix& transitions);

SparseMatrix ComputeEmpiricalTransitionMatrix(const TrailsSlice& trails,
                                              int num_locations,
                                              WeightVector* item_frequencies);

// Uses num_locations for smoothing 0 probabilities.
double LogLikelihood(const Trail& trail, const Model& model);
double LogLikelihood(const TrailsSlice& trails, const Model& model);

void Normalize(NGramMatrix* transitions);
NGramModel CountNGrams(const TrailsSlice& trails, int max_order);

double LogLikelihood(const Trail& trail, const NGramModel& model);
double LogLikelihood(const TrailsSlice& trails, const NGramModel& model);

KneyserNeyModel CountKneyserNey(const TrailsSlice& trails, int max_order);
double LogLikelihood(const Trail& trail, const KneyserNeyModel& model,
                     double discount);
double LogLikelihood(const TrailsSlice& trails, const KneyserNeyModel& model,
                     double discount);

// Returns the total number of transitions in trails = sum length trails - num
// trails.
int NumTransitions(const TrailsSlice& trails);
int NumTransitions(const Trails& trails);
int NumTransitions(const SplitStringTrails& trails);

// Computes perplexity (=1.0/(geometric mean of transition probabilities)).
double Perplexity(double log_likelihood, int num_transitions);

// Print loglik and perplexity.
void PrintEval(const char* print_prefix, double loglik, int num_transitions);
void PrintEval(const char* print_prefix, double loglik, int num_transitions,
               const WeightVector& weights);
/// Print loglik, perplexity and model weights.
void PrintEval(const char* print_prefix, const Eval& eval, bool is_test,
               bool print_num_params = false);
Eval PrintEval(const TrailsSlice& trails, const Model& model,
               const char* print_prefix, bool print_num_params = false,
               bool should_print = true);
Eval Evaluate(const TrailsSlice& trails, const Model& model);

inline void PrintAndAddEval(const char* alg, int order, int iter,
                            bool is_final_iter, const TrailsSlice& trails,
                            const Model& model, EvalMap* eval_map) {
  Eval eval = PrintEval(trails, model, alg, true, is_final_iter);
  (*eval_map)[{alg, order, iter, is_final_iter, trails.is_test_}].push_back(
      eval);
}

// Not used currently.
// Print loglik, perplexity and model transitions.
// void PrintEval(const char* print_prefix, double loglik, int
// num_transitions,
//               const SparseMatrix& transition_probs);

// Return trail[base_index - back_shitf] or trails[0] if the
// former is out of
// bounds.
inline int Get(const Trail& trail, int base_index, int back_shift) {
  int k = std::max(base_index - back_shift, 0);
  return trail[k];
}

#endif


==> src/gradient.cc <==
#include "gradient.h"

#include <algorithm>
#include <cmath>

#include "common.h"

void AddTransitionGradient(const Trail& trail, const Model& model,
                           SparseMatrix* gradient, SparseMatrix* hessian_diag,
                           double* current_log_likelihood) {
  // printf("Adding gradients for trail %s\n", ToString(trail).c_str());
  WeightVector prob_coeffs(model.weights.size());  // comes from smoothing
  for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
    double prob = 0;
    int col = trail[i + 1];
    for (size_t j = 0; j < model.weights.size(); j++) {
      int row = Get(trail, i, j);
      prob += model.weights[j] * model.GetProb(row, col, &prob_coeffs[j]);
    }
    check_prob(prob, "transition probability in transition gradient");
    // Partial derivatives of log(prob) wrt prob:row -> col inside GetProb(row,
    // col)
    for (size_t j = 0; j < model.weights.size(); j++) {
      int row = Get(trail, i, j);
      double tmp = model.weights[j] * prob_coeffs[j] / prob;
      // printf("Adding trans grad row %d col %d : %g\n", row, col, tmp);
      (*gradient)[row][col] += tmp;
      (*hessian_diag)[row][col] += tmp * tmp;
    }
    *current_log_likelihood += log(prob);
  }
}

SparseMatrix TransitionGradient(const TrailsSlice& trails, const Model& model,
                                SparseMatrix* hessian_diag,
                                double* current_log_likelihood) {
  SparseMatrix gradient(model.transition_probs.size());
  hessian_diag->clear();
  hessian_diag->resize(model.transition_probs.size());
  *current_log_likelihood = 0;
  for (const Trail& trail : trails) {
    AddTransitionGradient(trail, model, &gradient, hessian_diag,
                          current_log_likelihood);
  }
  // To ease debugging return average gradient
  Scale(1.0 / NumTransitions(trails), &gradient);
  // -1 adds missing sign we omitted from numerous updates
  Scale(-1.0 / NumTransitions(trails), hessian_diag);
  return gradient;
}

// In optimum all gradients of 0 < ... < 1 transitions are equal by the KKT
// condition. Updates transition probabilities toward that goal while keeping
// their sum unchanged. Input 'hessian' contains the diagonal elements of the
// Hessian matrix.
struct Breakpoint {
  double lambda;    // gradient value attained at the breakpoint
  bool lambda_max;  // If true breakpoint corresponds to highest gradient for
                    // this column attained if variable = 0. If false then
                    // lambda is the gradient attained at variable = 1.
  int column;       // variable index

  bool operator<(const Breakpoint& rhs) const { return lambda < rhs.lambda; }
};

void BalanceTransitions(SparseVector& gradient, const SparseVector& hessian,
                        double max_allowed_change, char step_type,
                        int outer_iter, int iter, int row, bool debug_log,
                        SparseVector* transition_probs, double* max_delta,
                        double* estimated_log_lik_change) {
  // double max_allowed_change = step_type == 'W' ? 0.1 : 1e-6; // trust region
  // if (row == 1) {
  // debug_log = true;
  // }
  // Ignore 0 gradients (as then the hessian, which we divide by, is 0 too).
  // This pathological case can only happen if the corresponding weight is 0.
  *estimated_log_lik_change = 0;
  for (auto it = gradient.begin(); it != gradient.end(); /* no increment */) {
    if (std::fabs(it->second) < 1e-12) {
      // printf("Erasing near 0 gradient %d -> %d\n", row, it->first);
      gradient.erase(it++);
    } else {
      ++it;
    }
  }
  if (gradient.empty()) {
    if (debug_log) {
      printf("%c-step %d/%d row=%d empty gradients, nothing to do\ncurr\t%s\n",
             step_type, outer_iter, iter, row,
             ToString(*transition_probs).c_str());
    }
    return;
  }
  SparseVector old_transition_probs = *transition_probs;
  // If a transition probability never occurred in the training data, set it to
  // 0.
  double sum_transition_prob_zeroed = 0;
  for (auto it = transition_probs->cbegin(); it != transition_probs->cend();
       /* no increment */) {
    if (gradient.find(it->first) == gradient.end()) {
      sum_transition_prob_zeroed += it->second;
      // printf("Erasing transition prob %d -> %d, sum erased is %g\n", row,
      //       it->first, sum_transition_prob_zeroed);
      transition_probs->erase(it++);
    } else {
      ++it;
    }
  }
  // KKT condition.
  std::vector<Breakpoint> breakpoints;
  breakpoints.reserve(2 * gradient.size());
  double sum_disallowed_down_adjustments = 0;
  for (const auto& column_and_value : gradient) {
    int column = column_and_value.first;
    double grad = column_and_value.second;
    double hessian_value = hessian.at(column_and_value.first);
    double curr_value = GetOrZero(*transition_probs, column);
    sum_disallowed_down_adjustments +=
        std::max(curr_value - max_allowed_change, 0.0);
    // Assumes negative hessian
    breakpoints.push_back(
        {grad - std::min(curr_value, max_allowed_change) * hessian_value, true,
         column});  // lambda_max
    breakpoints.push_back(
        {grad + std::min(1.0 - curr_value, max_allowed_change) * hessian_value,
         false, column});  // lambda_min
  }
  std::sort(breakpoints.begin(), breakpoints.end());
  // Call a variable active if it's 0 < ... < 1.
  double sum_delta_inactive = -1.0 + sum_disallowed_down_adjustments;
  // Sum of delta of vars set to either 0 or 1.
  // Initially all vars are set to 0, hence the
  // value of this is (-1) * sum of transition
  // probabilities, which is -1.
  double sum_active_g_over_h = 0, sum_active_one_over_h = 0;
  // Common gradient of active variables
  double lambda = -1;  // assumes positive gradients.
  for (int i = breakpoints.size() - 1; i >= 1;
       i--) {  // last breakpoint sets all vars to 1.
    const Breakpoint& breakpoint = breakpoints[i];
    double curr_value = GetOrZero(*transition_probs, breakpoint.column);
    double grad = gradient.at(breakpoint.column);
    double hessian_value = hessian.at(breakpoint.column);
    if (breakpoint.lambda_max) {  // variable indexed by column became active,
                                  // i.e. > 0.
      sum_delta_inactive +=
          std::min(curr_value, max_allowed_change);  // minus (-curr_value)
      sum_active_g_over_h += grad / hessian_value;
      sum_active_one_over_h += 1.0 / hessian_value;
    } else {  // variable indexed by column became inactive again, its value
              // reached 1.
      // This shouldn't really happen for multiple variables. Maybe exit early??
      // We could also exit at lambda < 0, or not add them at all?
      sum_delta_inactive += std::min(1.0 - curr_value, max_allowed_change);
      sum_active_g_over_h -= grad / hessian_value;
      sum_active_one_over_h -= 1.0 / hessian_value;
    }
    lambda = (/*sum_transition_prob_zeroed + */ sum_active_g_over_h -
              sum_delta_inactive) /
             sum_active_one_over_h;
    if (debug_log) {
      printf(
          "breakpoint i %d col %d grad %g hessian %g curr value %g lambda %s "
          "%g target lambda %g sum_delta_inactive %g sum_active_g_over_h %g "
          "sum_active_one_over_h %g nom_shift %g\n",
          i, breakpoint.column, grad, hessian_value, curr_value,
          breakpoint.lambda_max ? "max" : "min", breakpoint.lambda, lambda,
          sum_delta_inactive, sum_active_g_over_h, sum_active_one_over_h,
          sum_transition_prob_zeroed - sum_delta_inactive);
    }
    // comparison tolerance
    const double eps = 1e-14;
    // Last breakpoint OR the curr and prev breakpoints are not equal.
    bool acceptable_breakpoint =
        i == 1 || (breakpoints[i - 1].lambda) + 4 * eps <= breakpoint.lambda;
    if (acceptable_breakpoint && breakpoints[i - 1].lambda <= (lambda + eps) &&
        lambda <= (breakpoint.lambda + eps)) {
      // Lambda is feasible with current set of active nodes.
      break;
    }
  }
  if (debug_log) {
    printf("%c-step %d/%d row=%d lambda=%g\ncurr\t%s\ngrad\t%s\nhessian\t%s\n",
           step_type, outer_iter, iter, row, lambda,
           ToString(*transition_probs).c_str(), ToString(gradient).c_str(),
           ToString(hessian).c_str());
  }
  SparseVector adjustments;
  for (const auto& column_and_value : gradient) {
    int column = column_and_value.first;
    double old_value = (*transition_probs)[column];
    double adjust = (lambda - column_and_value.second) / hessian.at(column);
    adjust =
        std::min(std::max(adjust, -max_allowed_change), max_allowed_change);
    // Adjust and clip to [0,1].
    double new_value = std::max(std::min(old_value + adjust, 1.0), 0.0);
    if (new_value < 1e-10) {
      // Drop (near) zero values.
      transition_probs->erase(column);
    } else {
      (*transition_probs)[column] = new_value;
    }
    adjust = new_value - old_value;
    if (std::fabs(adjust) >= max_allowed_change + 1e-4) {
      printf("row %d col %d old %g -> new %g\n", row, column, old_value,
             new_value);
      die("Stepped outside trust region in BalanceTransitions");
    }
    *max_delta = std::max(*max_delta, std::fabs(adjust));
    if (debug_log) {
      adjustments[column] = adjust;
    }
    *estimated_log_lik_change += column_and_value.second * adjust +
                                 0.5 * hessian.at(column) * adjust * adjust;
  }
  double sum = Sum(*transition_probs);
  if (debug_log) {
    printf(
        "%c-step %d/%d row=%d sum of new probs=%g estimated log-lik "
        "change=%g\nadjustments\t%s\n",
        step_type, outer_iter, iter, row, sum, *estimated_log_lik_change,
        ToString(adjustments).c_str());
  }
  if (std::fabs(sum - 1.0) > 1e-4) {
    printf("%c-step %d/%d row=%d lambda=%g\nnew\t%s\ngrad\t%s\nhessian\t%s\n",
           step_type, outer_iter, iter, row, lambda,
           ToString(*transition_probs).c_str(), ToString(gradient).c_str(),
           ToString(hessian).c_str());
    printf("%c-step %d/%d row=%d sum of new probs=%g\nadjustments\t%s\n",
           step_type, outer_iter, iter, row, sum,
           ToString(adjustments).c_str());
    die("Highly non-unit transition probability sum in BalanceTransitions");
  }
  // Due to numerical errors, sum can become > 1+1e-6
  Scale(1.0 / sum, transition_probs);
}

SparseMatrix OptimizeTransitions(const TrailsSlice& trails,
                                 const Model& input_model,
                                 const OptimOptions& options, int outer_iter) {
  die_if(options.method != BALANCE,
         "Unimplemented optimization method in OptimizeTransitions");
  Model model = input_model;
  SparseMatrix hessian_diag;
  for (int i = 0; i < options.max_transitions_iter; i++) {
    double curr_log_likelihood;
    SparseMatrix gradient =
        TransitionGradient(trails, model, &hessian_diag, &curr_log_likelihood);
    char msg_prefix[128];
    sprintf(msg_prefix, "T-step %d/%d begin", outer_iter, i);
    PrintEval(msg_prefix, curr_log_likelihood, NumTransitions(trails));
    if (options.debug_level >= 2) {
      printf("transitions:\n%s", ToString(model.transition_probs).c_str());
    }
    double max_delta = 0;
    for (size_t row = 0; row < gradient.size(); row++) {
      double max_allowed_change = 1.1;  // should have no effect
      double unused_estimated_log_lik_change;
      BalanceTransitions(gradient[row], hessian_diag[row], max_allowed_change,
                         'T', outer_iter, i, row, (options.debug_level > 1),
                         &model.transition_probs[row], &max_delta,
                         &unused_estimated_log_lik_change);
    }
    printf("T-step %d/%d max transition prob change=%g\n", outer_iter, i,
           max_delta);
    if (max_delta < options.tolerance) {
      break;
    }
  }
  return model.transition_probs;
}

// Transition gradients for 1 row.
void NewTransitionGradient(const PostingList& posting_list, const Model& model,
                           int num_transitions, SparseVector* gradient,
                           SparseVector* hessian_diag,
                           double* current_log_likelihood) {
  gradient->clear();
  hessian_diag->clear();
  *current_log_likelihood = 0;
  WeightVector prob_coeffs(model.weights.size());  // comes from smoothing
  for (const TrailPositions& trail_positions : posting_list) {
    const Trail& trail = *trail_positions.trail;
    // printf("Adding gradients for trail %s\n", ToString(trail).c_str());
    int prev_position = (-2) * static_cast<int>(model.weights.size());
    for (int position : trail_positions.positions) {
      for (size_t shift = 0;
           shift < model.weights.size() && position + shift + 1 < trail.size();
           shift++) {
        int col = trail[position + shift + 1];
        double prob = 0, nominator = 0;
        for (size_t j = 0; j < model.weights.size(); j++) {
          int row = Get(trail, position + shift, j);
          double prob_coeff;
          prob += model.weights[j] * model.GetProb(row, col, &prob_coeff);
          if (j == shift || (position == 0 && shift < j)) {
            if (row != trail[position]) {
              die("unexpected trail item in new transition gradient");
            }
            nominator += model.weights[j] * prob_coeff;
          }
        }
        check_prob(prob, "transition probability in new transition gradient");
        // Partial derivatives of log(prob) wrt prob:row -> col inside
        // GetProb(row, col)
        double tmp = nominator / prob;
        // printf("Adding trans grad row %d col %d : %g\n", row, col, tmp);
        (*gradient)[col] += tmp;
        (*hessian_diag)[col] -= tmp * tmp;
        // Not overlapping
        if (position + static_cast<int>(shift) + 1 >
            prev_position + static_cast<int>(model.weights.size())) {
          *current_log_likelihood += log(prob);
        }
      }
      prev_position = position;
    }
  }
  // To ease debugging return average gradient
  Scale(1.0 / num_transitions, gradient);
  Scale(1.0 / num_transitions, hessian_diag);
}

SparseMatrix NewOptimizeTransitions(const TrailsSlice& trails,
                                    const PositionIndex& position_index,
                                    const Model& input_model,
                                    const OptimOptions& options,
                                    int outer_iter) {
  die_if(position_index.size() != input_model.transition_probs.size(),
         "Mismatched sizes in NewOptimizeTransitions");
  char msg_prefix[128];
  sprintf(msg_prefix, "T-step %d begin", outer_iter);
  PrintEval(trails, input_model, msg_prefix);

  const int num_transitions = NumTransitions(trails);
  Model model = input_model;
  SparseVector gradient, hessian_diag;
  double final_overall_max_delta = 0;
  int num_steps = -1;
  int num_major_undos = 0;
  // Maybe randomize row order?
  for (size_t row = 0; row < position_index.size(); row++) {
    SparseVector best_transition_probs;  // Initialized by first iteration.
    double max_delta = 1e10, best_partial_log_lik = -1e30,
           max_allowed_change = 1.0, estimated_log_lik_change = -1;
    bool after_balance = false;
    for (int i = 0;
         i < options.max_transitions_iter && max_delta >= options.tolerance;
         i++) {
      double partial_log_lik;
      NewTransitionGradient(position_index[row], model, num_transitions,
                            &gradient, &hessian_diag, &partial_log_lik);
      bool undo = (best_partial_log_lik > partial_log_lik);
      if (undo) {  // undo last change that decreased loglik
        model.transition_probs[row] = best_transition_probs;
      } else {
        best_transition_probs = model.transition_probs[row];
      }
      if (false) {
        // Trust region method. (surprisingly not much quicker and tiny bit less
        // accurate)
        double increase_ratio = (partial_log_lik - best_partial_log_lik) /
                                (num_transitions * estimated_log_lik_change);
        if (increase_ratio < 0.25 && after_balance) {
          max_allowed_change *= 0.25;
        } else if (increase_ratio > 0.75 && after_balance) {
          max_allowed_change = std::min(2 * max_allowed_change, 1.0);
        }
        if (undo) {
          // Make sure max_allowed_change has an effect when rerunning the
          // opt.
          max_allowed_change = std::min(max_allowed_change, max_delta * 0.25);
        }
      } else {
        // No proper trust adjustment, just shrink if log-lik is non-increasing.
        if (undo) {
          max_allowed_change = std::min(max_allowed_change, max_delta) * 0.1;
        }
      }
      // Always provide some progress while making number of lines independent
      // of number of items.
      // At least 1% worse.
      bool major_undo = (best_partial_log_lik * 1.01 > partial_log_lik);
      if (major_undo) {
        if (++num_major_undos > 20) {
          major_undo = false;  // silence warnings if too many
        }
      }
      if (++num_steps % position_index.size() == 0 || major_undo ||
          options.debug_level >= 2) {
        printf(
            "T-step %d/row %zu/%d curr partial log-likelihood=%f prev best "
            "partial "
            "log-likelihood=%f prev max delta=%g max_allowed_change=%g%s\n",
            outer_iter, row, i, partial_log_lik, best_partial_log_lik,
            max_delta, max_allowed_change, undo ? " MAJOR UNDO" : "");
        if (options.debug_level >= 2) {
          printf("transitions row: %s\n",
                 ToString(model.transition_probs[row]).c_str());
        }
      }
      if (undo || i == options.max_transitions_iter - 1) {
        after_balance = false;
        continue;
      }
      best_partial_log_lik = partial_log_lik;
      // BalanceTransitions does a max update on its max_delta param.
      max_delta = -1;
      BalanceTransitions(gradient, hessian_diag, max_allowed_change, 'T',
                         outer_iter, i, row, (options.debug_level > 1),
                         &model.transition_probs[row], &max_delta,
                         &estimated_log_lik_change);
      after_balance = true;
    }
    final_overall_max_delta = std::max(final_overall_max_delta, max_delta);
  }
  printf("T-step %d max final transition prob change=%g\n", outer_iter,
         final_overall_max_delta);

  return model.transition_probs;
}

// hessian_diag contains (-1) * diagonal of the Hessian matrix
void AddWeightGradient(const Trail& trail, const Model& model,
                       WeightVector* gradient, WeightVector* hessian_diag,
                       double* current_log_likelihood) {
  WeightVector out_transitions(model.weights.size());
  for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
    double prob = 0;
    int col = trail[i + 1];
    for (size_t j = 0; j < model.weights.size(); j++) {
      int row = Get(trail, i, j);
      out_transitions[j] = model.GetProb(row, col);
      prob += model.weights[j] * out_transitions[j];
    }
    check_prob(prob, "transition probability in weight gradient");
    // Partial derivatives of log(prob) wrt weights
    for (size_t j = 0; j < model.weights.size(); j++) {
      double tmp = out_transitions[j] / prob;
      (*gradient)[j] += tmp;
      (*hessian_diag)[j] += tmp * tmp;
    }
    *current_log_likelihood += log(prob);
  }
}

WeightVector WeightGradient(const TrailsSlice& trails, const Model& model,
                            WeightVector* hessian_diag,
                            double* current_log_likelihood) {
  WeightVector gradient(model.weights.size());
  hessian_diag->clear();
  hessian_diag->resize(model.weights.size());
  *current_log_likelihood = 0;
  for (const Trail& trail : trails) {
    AddWeightGradient(trail, model, &gradient, hessian_diag,
                      current_log_likelihood);
  }
  // To ease debugging return average gradient
  Scale(1.0 / NumTransitions(trails), &gradient);
  // -1 adds missing sign we omitted from numerous updates
  Scale(-1.0 / NumTransitions(trails), hessian_diag);
  return gradient;
}

// Finds the point of the unit simplex closest to weights.
// Implements Figure 1 of http://www.magicbroom.info/Papers/DuchiShSiCh08.pdf
// In the paper's notation v = weights argument above, z = 1.
void Project(WeightVector* weights) {
  // Sort descending
  WeightVector sorted_weights = *weights;
  std::sort(sorted_weights.rbegin(), sorted_weights.rend());
  int rho = -1;
  double sum_sorted_weights = 0;
  for (size_t j = 0; j < sorted_weights.size(); j++) {
    sum_sorted_weights += sorted_weights[j];
    if (sorted_weights[j] - (sum_sorted_weights - 1.0) / (j + 1) <= 0) {
      sum_sorted_weights -= sorted_weights[j];
      break;
    }
    rho = j;
  }
  double theta = (sum_sorted_weights - 1.0) / (rho + 1);
  for (double& weight : *weights) {
    weight = std::max(weight - theta, 0.0);
  }
}

// Increases the weight with largest gradient by at most learning_rate and
// descreases the smallest positive weights by the same amount to keep the
// sum of weights (=1) unchanged.
void GreedyWeightUpdate(const WeightVector& gradient, double learning_rate,
                        WeightVector* weights) {
  std::vector<std::pair<double, int>> sorted_gradient;
  for (size_t j = 0; j < gradient.size(); j++) {
    sorted_gradient.emplace_back(gradient[j], j);
  }
  std::sort(sorted_gradient.begin(), sorted_gradient.end());
  int max_grad_idx = sorted_gradient.back().second;
  double eps = std::min(learning_rate, 1.0 - (*weights)[max_grad_idx]);
  die_if(eps < 0, "Negative adjustment epsilon in GreedyWeightUpdate");
  (*weights)[max_grad_idx] += eps;
  for (size_t j = 0; j + 1 < gradient.size(); j++) {
    int idx = sorted_gradient[j].second;
    if ((*weights)[idx] >= eps) {
      (*weights)[idx] -= eps;
      break;
    } else {
      eps -= (*weights)[idx];
      (*weights)[idx] = 0;
    }
  }
}

SparseVector WeightToSparseVector(const WeightVector& v) {
  SparseVector ret;
  for (size_t i = 0; i < v.size(); i++) {
    ret[i] = v[i];
  }
  return ret;
}

WeightVector SparseToWeightVector(const SparseVector& v, int order) {
  WeightVector ret(order);
  for (const auto& index_and_value : v) {
    ret.at(index_and_value.first) = index_and_value.second;
  }
  return ret;
}

// In optimum all gradients of 0 < ... < 1 weights are equal by the KKT
// condition. Updates weights toward that goal while keeping their sum
// unchanged. Input 'hessian' contains the diagonal elements of the Hessian
// matrix.
void BalanceWeights(const WeightVector& gradient, const WeightVector& hessian,
                    int outer_iter, int iter, bool debug_log,
                    WeightVector* weights) {
  // Reuses SparseVector code for transitions.
  SparseVector gradient_as_sv = WeightToSparseVector(gradient);
  const SparseVector hessian_as_sv = WeightToSparseVector(hessian);
  SparseVector weights_as_sv = WeightToSparseVector(*weights);
  const int kDummyRowForDebugLogs = -1;
  double unused_max_delta = 0, unused_estimated_log_lik_change = -1;
  double max_allowed_change = 1.1;  // should have no effect
  BalanceTransitions(gradient_as_sv, hessian_as_sv, 'W', max_allowed_change,
                     outer_iter, iter, kDummyRowForDebugLogs, debug_log,
                     &weights_as_sv, &unused_max_delta,
                     &unused_estimated_log_lik_change);
  *weights = SparseToWeightVector(weights_as_sv, gradient.size());
}

WeightVector OptimizeWeights(const TrailsSlice& trails,
                             const Model& input_model,
                             const OptimOptions& options, int outer_iter) {
  const bool debug_log = options.debug_level >= 2;
  Model model = input_model;
  WeightVector sum_gradient_squared(model.weights.size());
  int num_transitions = NumTransitions(trails);

  for (int i = 0; i < options.max_weight_iter; i++) {
    WeightVector prev_weights = model.weights;
    double curr_log_likelihood;
    WeightVector hessian_diag;
    WeightVector gradient =
        WeightGradient(trails, model, &hessian_diag, &curr_log_likelihood);
    char msg_prefix[128];
    sprintf(msg_prefix, "W-step %d/%d begin", outer_iter, i);
    PrintEval(msg_prefix, curr_log_likelihood, num_transitions, model.weights);
    if (debug_log) {
      printf("W-step %d/%d gradient %s\n", outer_iter, i,
             ToString(gradient).c_str());
    }
    if (options.method == GREEDY) {
      GreedyWeightUpdate(gradient, options.learning_rate, &model.weights);
    } else if (options.method == BALANCE) {
      BalanceWeights(gradient, hessian_diag, outer_iter, i, debug_log,
                     &model.weights);
    } else {
      for (size_t j = 0; j < gradient.size(); j++) {
        // AdaGrad from
        // J. Duchi, E. Hazan, and Y. Singer.
        // Adaptive subgradient methods for online learning and stochastic
        // optimization. JMLR, 2010.
        // http://www.colt2010.org/papers/023Duchi.pdf
        sum_gradient_squared[j] += gradient[j] * gradient[j];
        double step_size =
            options.learning_rate / sqrt(1 + sum_gradient_squared[j]);
        model.weights[j] += step_size * gradient[j];
      }
      if (debug_log) {
        printf("W-step %d/%d unconstrained new weight %s sum %g\n", outer_iter,
               i, ToString(model.weights).c_str(), Sum(model.weights));
      }
      if (options.method == PROJECT) {
        Project(&model.weights);
      } else if (options.method == NORMALIZE) {
        Normalize(&model.weights);
      } else {
        die("Unknown optimization method in OptimizeWeights");
      }
    }
    double max_delta = MaxAbsDifference(prev_weights, model.weights);
    printf("W-step %d/%d max weight change %g\n", outer_iter, i, max_delta);
    if (max_delta < 1e-3) {  // options.tolerance) {
      break;
    }
  }
  return model.weights;
}

Model Optimize(const TrailsSlice& trails, const Model& initial_model,
               const OptimOptions& options, const TrailsSlice& test_trails,
               const char* alg_name, EvalMap* eval_map) {
  Model model = initial_model;
  PositionIndex position_index =
      BuildIndex(trails, model.transition_probs.size());
  int order = model.weights.size();
  char msg_prefix[128];
  for (int i = 0; i < options.max_outer_iter; i++) {
    model.weights = OptimizeWeights(trails, model, options, i);
    sprintf(msg_prefix, "Step %d optimized weights", i);
    PrintEval(trails, model, msg_prefix);
    PrintAndAddEval(alg_name, order, 2 * i, false, trails, model, eval_map);
    PrintAndAddEval(alg_name, order, 2 * i, false, test_trails, model,
                    eval_map);

    if (true) {
      model.transition_probs =
          NewOptimizeTransitions(trails, position_index, model, options, i);
    } else {
      model.transition_probs = OptimizeTransitions(trails, model, options, i);
    }
    sprintf(msg_prefix, "Step %d optimized transitions", i);
    PrintEval(trails, model, msg_prefix);
    bool is_final_iter = (i + 1 == options.max_outer_iter);
    PrintAndAddEval(alg_name, order, 2 * i + 1, is_final_iter, trails, model,
                    eval_map);
    PrintAndAddEval(alg_name, order, 2 * i + 1, is_final_iter, test_trails,
                    model, eval_map);
  }
  return model;
}

PositionIndex BuildIndex(const TrailsSlice& trails, int num_locations) {
  PositionIndex index(num_locations);
  for (const Trail& trail : trails) {
    for (int i = 0; i < static_cast<int>(trail.size()) - 1; i++) {
      int item = trail[i];
      if (index.at(item).empty() || index[item].back().trail != &trail) {
        index[item].push_back(TrailPositions(&trail));
      }
      index[item].back().positions.push_back(i);
    }
  }
  return index;
}


==> src/gradient.h <==
#ifndef LAMP_GRADIENT_H
#define LAMP_GRADIENT_H

#include <vector>

#include "common.h"

// How to handle unit-simplex constraints
enum OptimMethod { PROJECT = 0, NORMALIZE = 1, GREEDY = 2, BALANCE = 3 };

struct OptimOptions {
  int max_outer_iter, max_weight_iter, max_transitions_iter;
  double tolerance;  // Stop optimization if no parameter changed by more than
                     // this amount.
  double learning_rate;
  OptimMethod method;
  int debug_level;
};

WeightVector OptimizeWeights(const TrailsSlice& trails,
                             const Model& input_model,
                             const OptimOptions& options, int outer_iter);

SparseMatrix OptimizeTransitions(const TrailsSlice& trails,
                                 const Model& input_model,
                                 const OptimOptions& options, int outer_iter);

Model Optimize(const TrailsSlice& trails, const Model& initial_model,
               const OptimOptions& options, const TrailsSlice& test_trails,
               const char* alg_name, EvalMap* eval_map);

// Occurences of 1 item in 1 trail.
struct TrailPositions {
  TrailPositions(const Trail* the_trail = nullptr) : trail(the_trail) {}

  const Trail* trail;
  std::vector<int> positions;
};
// All occcurences of 1 item.
typedef std::vector<TrailPositions> PostingList;
// Indexed by item.
typedef std::vector<PostingList> PositionIndex;

PositionIndex BuildIndex(const TrailsSlice& trails, int num_locations);

#endif


==> src/io.cc <==
#include "io.h"

#include <ctype.h>
#include <dirent.h>
#include <stdio.h>
#include <sys/types.h>

#include <cstring>
#include <sstream>
#include <string>
#include <unordered_set>
#include <vector>

void ToTrails(const SplitStringTrails& string_trails, int min_user_count,
              bool split_by_time, Trails* train_trails, Trails* test_trails,
              int* num_items) {
  std::unordered_map<std::string, int> frequency;
  for (const SplitStringTrail& string_trail : string_trails) {
    std::unordered_set<std::string> user_items_seen;
    for (const std::string& item : string_trail.trail) {
      // Count unique users only if requested
      if (split_by_time || user_items_seen.count(item) == 0) {
        frequency[item]++;
      }
      user_items_seen.insert(item);
    }
  }
  train_trails->clear();
  test_trails->clear();
  int num_frequent_locations = 0;
  std::unordered_map<std::string, int> location_index;
  int num_check_ins_at_frequent_locations = 0,
      num_check_ins_at_infrequent_locations = 0;
  for (const SplitStringTrail& string_trail : string_trails) {
    Trail trail;
    for (const std::string& location_id : string_trail.trail) {
      int loc_index = 0;  // Infrequent location are mapped to 0.
      if (frequency.at(location_id) >= min_user_count) {
        loc_index = location_index[location_id];
        // This is the first time we are seeing this place.
        if (loc_index == 0) {
          loc_index = ++num_frequent_locations;
          location_index[location_id] = loc_index;
          //          printf("Mapped %s to index %d freq %d\n",
          //          location_id.c_str(),
          //                 loc_index, frequency.at(location_id));
        }
        num_check_ins_at_frequent_locations++;
      } else {
        num_check_ins_at_infrequent_locations++;
      }
      // TODO(stamas): Maybe remove self-loops?
      trail.push_back(loc_index);
    }
    if (trail.empty()) {
      continue;
    }
    int trail_size = trail.size();
    int train_size = split_by_time ? string_trail.train_size : trail_size;
    die_if(train_size > trail_size, "Train size too large in ToTrails");
    if (train_size > 0) {
      train_trails->emplace_back(trail.begin(), trail.begin() + train_size);
    }
    if (train_size != trail_size) {
      test_trails->emplace_back(trail.begin() + train_size, trail.end());
    }
  }
  *num_items = num_frequent_locations + 1;
  printf(
      "Saw %d frequent items with %d total visits and %d visits of "
      "infrequent items\n",
      num_frequent_locations, num_check_ins_at_frequent_locations,
      num_check_ins_at_infrequent_locations);
}

void ChopNewLine(char* line) {
  int len = std::strlen(line);
  if (len > 0) {
    line[len - 1] = '\0';
  }
}

bool ParseBrightkiteLine(const char* line, int line_no, int* user_id,
                         std::string* time, std::string* location_id) {
  static int num_warnings = 0;
  char time_buffer[256], lat_buffer[256], lng_buffer[256],
      location_id_buffer[256];
  int num_parsed = sscanf(line, "%d\t%s\t%s\t%s\t%s", user_id, time_buffer,
                          lat_buffer, lng_buffer, location_id_buffer);
  if (num_parsed != 5 && ++num_warnings <= -1) {
    num_warnings++;
    printf("Skipped line number %d: expected 5 parsed %d items in: %s", line_no,
           num_parsed, line);
  }
  *time = time_buffer;
  *location_id = location_id_buffer;
  return num_parsed == 5;
}

SplitStringTrails ReadBrightkite(const std::string& file_name,
                                 const std::string& max_train_time) {
  FILE* file = fopen(file_name.c_str(), "r");
  die_if(!file, "Can't open", file_name);
  StringTrail trail;
  SplitStringTrails trails;
  int train_size = 0;
  int prev_user_id = -1;
  std::string prev_time;
  int num_check_ins = 0;
  int num_parse_skipped = 0, num_zero_location_skipped = 0,
      num_self_loops_skipped = 0, num_time_skipped = 0;
  char line[1024];
  while (fgets(line, sizeof(line), file)) {
    std::string time;
    int user_id;
    std::string location_id;
    if (!ParseBrightkiteLine(line, ++num_check_ins, &user_id, &time,
                             &location_id)) {
      ++num_parse_skipped;
      continue;
    }
    if (user_id != prev_user_id && !trail.empty()) {
      // Check-ins are in reverse chronological order
      trails.push_back({StringTrail(trail.rbegin(), trail.rend()),
                        max_train_time.empty() ? -1 : train_size});
      trail.clear();
      train_size = 0;
    }
    prev_user_id = user_id;
    if (location_id == "00000000000000000000000000000000") {
      num_zero_location_skipped++;
      continue;
    }
    if (!trail.empty() && trail.back() == location_id) {
      num_self_loops_skipped++;
      continue;
    }
    // Lex cmp works for timestamp format
    if (!trail.empty() && prev_time < time) {
      if (++num_time_skipped < -1) {
        printf(
            "Skipped Brightkite line due to increasing time %s time %s "
            "prev_time %s\n",
            line, time.c_str(), prev_time.c_str());
      }
      continue;
    }
    if (time <= max_train_time) {
      train_size++;
    }
    prev_time = time;
    trail.push_back(location_id);
  }
  if (!trail.empty()) {
    trails.push_back({StringTrail(trail.rbegin(), trail.rend()),
                      max_train_time.empty() ? -1 : train_size});
  }
  die_if(ferror(file), "Error while reading", file_name);
  printf("Read %d Brightkite check-ins in %zu trails\n", num_check_ins,
         trails.size());
  printf(
      "Skipped %d lines with parse errors, %d with 000* location, %d with "
      "self-loops, %d with increasing time\n",
      num_parse_skipped, num_zero_location_skipped, num_self_loops_skipped,
      num_time_skipped);
  die_if(fclose(file) != 0, "Can't close", file_name);
  return trails;
}

std::vector<std::string> Tokenize(const std::string& s, char delimiter) {
  std::stringstream ss(s);
  std::string item;
  std::vector<std::string> elems;
  while (std::getline(ss, item, delimiter)) {
    elems.push_back(item);
  }
  return elems;
}

StringTrail ParseWikiLine(const std::string& line, int* num_back_buttons) {
  StringTrail trail, page_stack;
  for (const std::string& elem : Tokenize(line, ';')) {
    std::string item;
    if (elem == "<") {  // back button
      die_if(page_stack.empty(),
             std::string("Too many back steps in Wiki line: ") + line);
      item = page_stack.back();
      page_stack.pop_back();
      *num_back_buttons += 1;
    } else {
      item = elem;
      page_stack.push_back(elem);
    }
    trail.push_back(item);
  }
  return trail;
}

SplitStringTrails ReadWiki(const std::string& file_name) {
  FILE* file = fopen(file_name.c_str(), "r");
  die_if(!file, "Can't open", file_name);
  SplitStringTrails trails;
  char line[2048];
  int sum_length = 0, num_back_buttons = 0;
  while (fgets(line, sizeof(line), file)) {
    ChopNewLine(line);
    StringTrail trail = ParseWikiLine(line, &num_back_buttons);
    sum_length += trail.size();
    trails.push_back({trail, -1});
  }
  die_if(ferror(file), "Error while reading", file_name);
  printf("Read %zu Wiki trails with %d total visits and %d back steps\n",
         trails.size(), sum_length, num_back_buttons);
  die_if(fclose(file) != 0, "Can't close", file_name);
  return trails;
}

StringTrail ParseGcidsLine(const std::string& line) {
  StringTrail trail;
  for (const std::string& elem : Tokenize(line, ' ')) {
    trail.push_back(elem);
  }
  return trail;
}

SplitStringTrails ReadGcids(const std::string& file_name) {
  FILE* file = fopen(file_name.c_str(), "r");
  die_if(!file, "Can't open", file_name);
  SplitStringTrails trails;
  char line[256 * 1024];
  int sum_length = 0, empty_trails = 0;
  while (fgets(line, sizeof(line), file)) {
    ChopNewLine(line);
    StringTrail trail = ParseGcidsLine(line);
    if (trail.size() == 0) {
      empty_trails++;
      continue;
    }
    // printf("%zu: %s\n", trail.size(), line);
    sum_length += trail.size();
    trails.push_back({trail, -1});
  }
  die_if(ferror(file), "Error while reading", file_name);
  printf("Read %zu Gcids trails with %d total visits, empty trails %d\n",
         trails.size(), sum_length, empty_trails);
  die_if(fclose(file) != 0, "Can't close", file_name);
  return trails;
}

Trail ParseGcidsLineDirect(const std::string& line, int* max_elem) {
  Trail trail;
  for (const std::string& elem : Tokenize(line, ' ')) {
    trail.push_back(atoi(elem.c_str()));
    if (trail.back() > *max_elem) {
      *max_elem = trail.back();
    }
  }
  return trail;
}

void ReadGcidsDirect(const std::string& file_name, Trails* trails,
                     int* num_items) {
  FILE* file = fopen(file_name.c_str(), "r");
  die_if(!file, "Can't open", file_name);
  trails->clear();
  *num_items = -1;
  char line[256 * 1024];
  int sum_length = 0, empty_trails = 0;
  while (fgets(line, sizeof(line), file)) {
    ChopNewLine(line);
    Trail trail = ParseGcidsLineDirect(line, num_items);
    if (trail.size() == 0) {
      empty_trails++;
      continue;
    }
    // printf("%zu: %s\n", trail.size(), line);
    sum_length += trail.size();
    trails->push_back(trail);
  }
  die_if(ferror(file), "Error while reading", file_name);
  num_items++;
  printf(
      "Read %zu Gcids trails with %d total visits, empty trails %d num gcids "
      "%d\n",
      trails->size(), sum_length, empty_trails, *num_items);
  die_if(fclose(file) != 0, "Can't close", file_name);
}

void ReadReutersFilesInto(bool is_training, SplitStringTrails* trails) {
  std::string dir_name =
      is_training ? "data/reuters/training" : "data/reuters/test";
  DIR* dirp = opendir(dir_name.c_str());
  struct dirent* dp;
  dir_name += '/';
  int num_files = 0;
  int num_words = 0;
  while ((dp = readdir(dirp)) != NULL) {
    if (strcmp(dp->d_name, ".") == 0 || strcmp(dp->d_name, "..") == 0) {
      continue;
    }
    ++num_files;
    // printf("%s\n", dp->d_name);
    SplitStringTrails document_words = ReadText(dir_name + dp->d_name, false);
    num_words += document_words.front().trail.size();
    int train_size = is_training ? document_words.front().trail.size() : 0;
    trails->push_back({document_words.front().trail, train_size});
  }
  closedir(dirp);
  printf("Read %d Reuters %s files with %d words in total\n", num_files,
         is_training ? "training" : "testing", num_words);
}

SplitStringTrails ReadReuters() {
  SplitStringTrails ret;
  ReadReutersFilesInto(true, &ret);
  ReadReutersFilesInto(false, &ret);
  return ret;
}

SplitStringTrails ReadText(const std::string& file_name, bool verbose) {
  FILE* file = fopen(file_name.c_str(), "r");
  die_if(!file, "Can't open", file_name);
  StringTrail trail;
  std::string word;
  int c;
  while ((c = fgetc(file)) != EOF) {
    if (isalpha(c)) {
      word += tolower(c);
    } else {
      if (word.size() >= 2) {
        trail.push_back(word);
      }
      word.clear();
    }
  }
  die_if(ferror(file), "Error while reading", file_name);
  if (verbose) {
    printf("Read text with %zu words\n", trail.size());
  }
  die_if(fclose(file) != 0, "Can't close", file_name);
  // Use the same data for testing
  // trail.insert(trail.end(), trail.begin(), trail.end());
  // Single trail split into train and test halves.
  return {{trail, static_cast<int>(trail.size() / 2)}};
}

bool ParseLastfmLine(const char* line, int line_no, int* user_id,
                     std::string* time, std::string* artist) {
  static int num_warnings = 0;
  const int kMaxWarnings = 10;
  std::vector<std::string> fields = Tokenize(line, '\t');

  if (fields.size() != 6 && ++num_warnings <= kMaxWarnings) {
    printf("Skipped line number %d: expected 6 fields, found %zu in: %s",
           line_no, fields.size(), line);
    return false;
  }
  if (sscanf(fields[0].c_str(), "user_%d", user_id) != 1) {
    if (++num_warnings <= kMaxWarnings) {
      printf("Skipped line number %d: can't parse user id in 1st field in: %s",
             line_no, line);
    }
    return false;
  }
  *time = fields[1];
  *artist = fields[3];  // artist name, artist id is sometimes missing
  return true;
}

SplitStringTrails ReadLastfm(const std::string& file_name, int max_users,
                             const std::string& max_train_time) {
  FILE* file = fopen(file_name.c_str(), "r");
  die_if(!file, "Can't open", file_name);
  StringTrail trail;
  SplitStringTrails trails;
  int train_size = 0;
  int prev_user_id = -1;
  std::string prev_time;
  int num_plays = 0;
  int num_parse_skipped = 0, num_empty_artist_skipped = 0,
      num_self_loops_skipped = 0, num_time_skipped = 0;
  char line[1024];
  while (fgets(line, sizeof(line), file)) {
    std::string time;
    int user_id;
    std::string artist;
    if (!ParseLastfmLine(line, ++num_plays, &user_id, &time, &artist)) {
      ++num_parse_skipped;
      continue;
    }
    if (user_id != prev_user_id && !trail.empty()) {
      // Plays are in reverse chronological order
      trails.push_back({StringTrail(trail.rbegin(), trail.rend()),
                        max_train_time.empty() ? -1 : train_size});
      trail.clear();
      train_size = 0;
      if (static_cast<int>(trails.size()) >= max_users) {
        break;
      }
    }
    prev_user_id = user_id;
    if (artist.empty()) {
      num_empty_artist_skipped++;
      continue;
    }
    if (!trail.empty() && trail.back() == artist) {
      num_self_loops_skipped++;
      continue;
    }
    // Lex cmp works for timestamp format
    if (!trail.empty() && prev_time < time) {
      if (++num_time_skipped < -1) {
        printf(
            "Skipped Last.fm line due to increasing time %s time %s prev_time "
            "%s\n",
            line, time.c_str(), prev_time.c_str());
      }
      continue;
    }
    if (time <= max_train_time) {
      train_size++;
    }
    prev_time = time;
    trail.push_back(artist);
  }
  if (!trail.empty()) {
    trails.push_back({StringTrail(trail.rbegin(), trail.rend()),
                      max_train_time.empty() ? -1 : train_size});
  }
  die_if(ferror(file), "Error while reading", file_name);
  printf("Read %d Lastfm plays in %zu trails\n", num_plays, trails.size());
  printf(
      "Skipped %d lines with parse errors, %d with empty artist, %d with "
      "self-loops, %d with increasing time\n",
      num_parse_skipped, num_empty_artist_skipped, num_self_loops_skipped,
      num_time_skipped);
  die_if(fclose(file) != 0, "Can't close", file_name);
  return trails;
}


==> src/io.h <==
#ifndef LAMP_IO_H
#define LAMP_IO_H

#include <string>
#include <vector>

#include "common.h"

// string location ids are replaced with ints in [0..num_locations).
// location 0 represents all places with # distinct users (=trails) <
// min_user_count.
void ToTrails(const SplitStringTrails& string_trails, int min_user_count,
              bool split_by_time, Trails* train_trails, Trails* test_trails,
              int* num_items);

SplitStringTrails ReadBrightkite(const std::string& file_name,
                                 const std::string& max_train_time);
SplitStringTrails ReadWiki(const std::string& file_name);
SplitStringTrails ReadGcids(const std::string& file_name);
SplitStringTrails ReadLastfm(const std::string& file_name, int max_users,
                             const std::string& max_train_time);
SplitStringTrails ReadText(const std::string& file_name, bool verbose = true);
SplitStringTrails ReadReuters();

void ReadGcidsDirect(const std::string& file_name, Trails* trails,
                     int* num_items);
#endif


==> src/lamp.cc <==
#include <algorithm>
#include <cstdlib>
#include <limits>
#include <unordered_set>

#include <stdio.h>
#include <time.h>

#include <gflags/gflags.h>

#include "common.h"
#include "io.h"
#include "gradient.h"

DEFINE_string(
    dataset, "you-forgot-to-set-dataset-flag",
    "Data set to use. Must be one of brightkite|lastfm|wiki|text|reuters|toy");
DEFINE_string(brightkite, "data/loc-brightkite_totalCheckins.txt",
              "File with Brightkite check-ins.");
DEFINE_string(gcids, "data/gcids.txt", "File with gcids.");
DEFINE_string(
    lastfm,
    "data/lastfm-dataset-1K/userid-timestamp-artid-artname-traid-traname.tsv",
    "File with Last.fm 1K data.");
DEFINE_string(text_file, "data/romeo_juliet.txt", "Text file to read");
DEFINE_int32(lastfm_max_users, 100,
             "Read at most this many users from gigantic Last.fm data");
DEFINE_string(wiki, "data/wiki_paths.txt", "File with Wikispeedia page paths.");
DEFINE_int32(min_location_count, 50,
             "Replace all locations with a generic unknown location whose "
             "frequency is below this threshold");
DEFINE_int32(max_outer_iter, 1,
             "Maximum number of iterations in alternating optimization");
DEFINE_int32(grad_max_weight_iter, 30,
             "Gradient ascent maximum number of iterations when optimizing "
             "weight vector");
DEFINE_int32(grad_max_transitions_iter, 30,
             "Gradient ascent maximum number of iterations when optimizing "
             "the transition probablilities matrix");
DEFINE_double(grad_tolerance, 1e-4,
              "Gradient ascent is stopped if neither of the parameters changed "
              "by more than this amount.");
DEFINE_double(grad_learning_rate, 0.01, "Gradient ascent learning rate");
DEFINE_string(grad_method, "balance",
              "Method to update and contsrain parameters to the unit simplex "
              "in each step of the gradient ascent. Must be one of "
              "project,normalize,greedy,balance");
DEFINE_bool(bruteforce, false,
            "Whether to run brute-force search for the best 2 parameter weight "
            "combination with the observed transition matrix");
DEFINE_bool(lamp, true, "Whether to fit LAMP models up to --max_lamp_order");
DEFINE_int32(max_lamp_order, 7, "Max LAMP order");
DEFINE_int32(min_lamp_order, 1, "Min LAMP order");
DEFINE_bool(
    ngram, true,
    "Whether to fit higher order Markov chains up to order --max_ngram_order");
DEFINE_int32(max_ngram_order, 5, "Max N-gram order");
// TODO(stamas): Implement log level 0.
DEFINE_int32(debug_level, 1, "0: no debug 1: some 2: all");
DEFINE_string(max_train_time, "",
              "If not empty: max timestamp of visits used for training, newer "
              "data is used for testing. Overrides incompatible num_folds");
DEFINE_int32(num_folds, 2,
             "Number of cross validation folds, if <= 1 then the entire data "
             "set is reused for training and testing");
DEFINE_int32(random_seed, 20151006, "Random seed used in cross-validation");
DEFINE_string(
    plot_file, "../data/performance.tsv",
    "Name of file to write various permonace metrics into; used for plotting");

double SecondsElapsed(clock_t start) {
  clock_t now = clock();
  return static_cast<double>(now - start) / CLOCKS_PER_SEC;
}

void PrintEvals(const TrailsSlice& train_slice, const TrailsSlice& test_slice,
                double sum_freq, const WeightVector& item_frequencies,
                const SparseMatrix& transition_probs,
                const WeightVector& weights, EvalMap* eval_map) {
  const int order = weights.size();
  if (false && order != 4 && order != 5) {
    return;
  }
  Model model = {sum_freq, item_frequencies, transition_probs, weights};
  PrintAndAddEval("Initial", order, 0, true, train_slice, model, eval_map);
  PrintAndAddEval("Initial", order, 0, true, test_slice, model, eval_map);

  std::map<std::string, OptimMethod> name_to_method = {{"project", PROJECT},
                                                       {"normalize", NORMALIZE},
                                                       {"greedy", GREEDY},
                                                       {"balance", BALANCE}};
  const auto& it = name_to_method.find(FLAGS_grad_method);
  if (it == name_to_method.end()) {
    die("Unknown optimization method", FLAGS_grad_method);
  }
  OptimOptions options = {FLAGS_max_outer_iter,
                          FLAGS_grad_max_weight_iter,
                          FLAGS_grad_max_transitions_iter,
                          FLAGS_grad_tolerance,
                          FLAGS_grad_learning_rate,
                          it->second,
                          FLAGS_debug_level};
  // Optimize weights only.
  //  model.weights = OptimizeWeights(trails, model, options, 0);
  //  PrintEval(trails, model, "Optimized weights");
  clock_t start = clock();
  Optimize(train_slice, model, options, test_slice, "LAMP", eval_map);
  printf("Optimized LAMP in %g secs\n", SecondsElapsed(start));
}

void PrintEvals(const TrailsSlice& train_slice, const TrailsSlice& test_slice,
                double sum_freq, const WeightVector& item_frequencies,
                const SparseMatrix& transition_probs, int order,
                EvalMap* eval_map) {
  WeightVector weights(order);
  double w = 1;
  for (int i = 0; i < order; i++) {
    weights[i] = w;
    w *= 0.8;
  }
  Normalize(&weights);
  PrintEvals(train_slice, test_slice, sum_freq, item_frequencies,
             transition_probs, weights, eval_map);
}

void GridSearch(const TrailsSlice& train_slice, const TrailsSlice& test_slice,
                double sum_freq, const WeightVector& item_frequencies,
                const SparseMatrix& transitions) {
  clock_t start = clock();
  double best_log_lik = std::numeric_limits<double>::lowest();
  WeightVector best_weights;
  for (double w1 = 0.025; w1 < 1; w1 += 0.025) {
    Model model = {sum_freq, item_frequencies, transitions, {w1, 1.0 - w1}};
    Eval eval = PrintEval(train_slice, model, "Grid search");
    if (best_log_lik < eval.loglik()) {
      best_log_lik = eval.loglik();
      best_weights = model.weights;
    }
  }
  printf("Ran grid search in %g secs\n", SecondsElapsed(start));
  PrintEval(train_slice,
            {sum_freq, item_frequencies, transitions, best_weights},
            "Grid best");
  PrintEval(test_slice, {sum_freq, item_frequencies, transitions, best_weights},
            "Grid best");
}

void PrintAndAddEval(const TrailsSlice& trails, const NGramModel& ngram_model,
                     EvalMap* eval_map) {
  double loglik = LogLikelihood(trails, ngram_model);
  double perplexity = Perplexity(loglik, NumTransitions(trails));
  int num_params = 0;
  for (const auto& it : ngram_model.counts) {
    num_params += it.second.size();
  }
  printf("NGram order=%d %s log-likelihood %f perplexity %f num params %d\n",
         ngram_model.order, trails.is_test_ ? "test" : "train", loglik,
         perplexity, num_params);
  Eval eval;
  eval.metrics = {{"loglik", loglik},
                  {"perplexity", perplexity},
                  {"accuracy", 0.0},  // TODO(stamas): Implement me!
                  {"num_params", num_params}};
  (*eval_map)[{"NGram", ngram_model.order, 0, true, trails.is_test_}].push_back(
      eval);
}

void PrintAndAddEval(const TrailsSlice& trails, const KneyserNeyModel& kn_model,
                     EvalMap* eval_map) {
  double discount = 0.25;
  double loglik = LogLikelihood(trails, kn_model, discount);
  double perplexity = Perplexity(loglik, NumTransitions(trails));
  int num_params =
      kn_model.num_antecedents.size() + kn_model.middle_counts.size();
  for (const auto& it : kn_model.counts) {
    num_params += it.second.size();
  }
  printf(
      "KneyserNey order=%d discount=%g %s log-likelihood %f perplexity %f num "
      "params %d\n",
      kn_model.order, discount, trails.is_test_ ? "test" : "train", loglik,
      perplexity, num_params);
  Eval eval;
  eval.metrics = {{"loglik", loglik},
                  {"perplexity", perplexity},
                  {"accuracy", 0.0},  // TODO(stamas): Implement me!
                  {"num_params", num_params}};
  (*eval_map)[{"KneyserNey", kn_model.order, 0, true, trails.is_test_}]
      .push_back(eval);
}

void FitNGramModels(const TrailsSlice& train_slice,
                    const TrailsSlice& test_slice, int num_locations,
                    int max_order, EvalMap* eval_map) {
  for (int order = 1; order <= max_order; order++) {
    clock_t start = clock();
    NGramModel model = CountNGrams(train_slice, order);
    model.num_locations = num_locations;
    printf("Computed NGram matrix order %d in %g secs\n", order,
           SecondsElapsed(start));
    PrintAndAddEval(train_slice, model, eval_map);
    PrintAndAddEval(test_slice, model, eval_map);
    start = clock();
    KneyserNeyModel kn_model = CountKneyserNey(train_slice, order);
    kn_model.num_locations = num_locations;
    printf("Computed Kneyser-Ney model order %d in %g secs\n", order,
           SecondsElapsed(start));
    PrintAndAddEval(train_slice, kn_model, eval_map);
    PrintAndAddEval(test_slice, kn_model, eval_map);
  }
}

double stdev(double sum, double sum_sq, int n) {
  if (n > 1) {
    double variance = std::max((sum_sq - sum * (sum / n)) / (n - 1), 0.0);
    return sqrt(variance);
  } else {
    return 0;
  }
}

void SummarizeEvals(const std::vector<Eval>& evals, const std::string& metric,
                    double* mean, double* the_stdev) {
  double sum = 0, sum_sq = 0;
  for (const Eval& eval : evals) {
    double value = eval.metrics.at(metric);
    sum += value;
    sum_sq += value * value;
  }
  die_if(evals.empty(), "Empty eval vector");
  int expected_eval_size = FLAGS_max_train_time.empty() ? FLAGS_num_folds : 1;
  die_if(static_cast<int>(evals.size()) != expected_eval_size,
         "Unexpected eval vector size");
  *mean = sum / evals.size();
  *the_stdev = stdev(sum, sum_sq, evals.size());
}

void SummarizeEvals(const std::vector<Eval>& evals, Eval* mean_eval,
                    Eval* stdev_eval) {
  for (const std::string& metric :
       {"loglik", "perplexity", "accuracy", "num_params"}) {
    SummarizeEvals(evals, metric, &mean_eval->metrics[metric],
                   &stdev_eval->metrics[metric]);
  }
  mean_eval->weights.clear();
  stdev_eval->weights.clear();
  if (evals.empty()) {
    return;
  }
  int num_weights = evals.front().weights.size();
  mean_eval->weights.resize(num_weights);
  stdev_eval->weights.resize(num_weights);
  WeightVector sum_weights(num_weights), sum_sq_weights(num_weights);
  for (const Eval& eval : evals) {
    die_if(static_cast<int>(eval.weights.size()) != num_weights,
           "Unexpected number of weights in SummarizeEvals");
    for (int i = 0; i < num_weights; i++) {
      sum_weights[i] += eval.weights[i];
      sum_sq_weights[i] += eval.weights[i] * eval.weights[i];
    }
  }
  for (int i = 0; i < num_weights; i++) {
    mean_eval->weights[i] = sum_weights[i] / evals.size();
    stdev_eval->weights[i] =
        stdev(sum_weights[i], sum_sq_weights[i], evals.size());
  }
}

void WritePlotData(const EvalMap& eval_map, FILE* plot_file) {
  fprintf(
      plot_file,
      "Algorithm\tOrder\tIter\tIterType\tTrainOrTest\t"
      "LogLikelihood\tPerplexity\tAccuracy\tNumParams\t"
      "LogLikelihoodStDev\tPerplexityStDev\tAccuracyStdDev\tNumParamsStDev\t"
      "Weights\tWeightsStDev\n");
  for (const auto& it : eval_map) {
    Eval mean_eval, stdev_eval;
    SummarizeEvals(it.second, &mean_eval, &stdev_eval);
    const Algorithm& algorithm = it.first;
    const char* iter_type = "final";
    if (!algorithm.is_final_iter) {  // first is used for weight only LAMP plots
      iter_type = algorithm.iter == 0 ? "first" : "intermediate";
    }
    double fractional_iter =
        (algorithm.iter + 1) / 2.0;  // weight iters become *.5 iter
    fprintf(plot_file, "%s\t%d\t%g\t%s\t%s\t%s\t%s\t%s\t%s\n",
            algorithm.name.c_str(), algorithm.order, fractional_iter, iter_type,
            algorithm.is_test ? "test" : "train",
            ToTSVString(mean_eval.metrics).c_str(),
            ToTSVString(stdev_eval.metrics).c_str(),
            ToString(mean_eval.weights).c_str(),
            ToString(stdev_eval.weights).c_str());
  }
}

void RunMethods(const TrailsSlice& train_slice, const TrailsSlice& test_slice,
                int num_locations, int cv_fold, EvalMap* eval_map) {
  std::unordered_set<int> train_loc, test_loc;
  for (const Trail& trail : train_slice) {
    for (int loc : trail) {
      train_loc.insert(loc);
    }
  }
  for (const Trail& trail : test_slice) {
    for (int loc : trail) {
      test_loc.insert(loc);
    }
  }
  int num_both = 0;
  for (int loc : test_loc) {
    if (train_loc.count(loc) > 0) {
      num_both++;
    }
  }
  if (cv_fold >= 0) {
    printf("Cross validation fold %d ", cv_fold);
  } else {
    printf("Time based split ");
  }
  printf("common location %d train only %d test only %d\n", num_both,
         static_cast<int>(train_loc.size()) - num_both,
         static_cast<int>(test_loc.size()) - num_both);

  clock_t start = clock();
  WeightVector item_frequencies;
  SparseMatrix empirical_transitions = ComputeEmpiricalTransitionMatrix(
      train_slice, num_locations, &item_frequencies);
  double sum_freq = Sum(item_frequencies);
  printf(
      "Computed empiricial transition matrix and item frequencies in %g secs\n",
      SecondsElapsed(start));
  if (FLAGS_dataset == "toy") {  // Overwrite with true matrix.
    empirical_transitions.clear();
    empirical_transitions.resize(3);
    empirical_transitions[0][0] = 0.5;
    empirical_transitions[0][1] = 0.5;
    empirical_transitions[1][2] = 1.0;
    empirical_transitions[2][0] = 1.0;
  }
  int num_entries = 0;
  for (const SparseVector& row : empirical_transitions) {
    num_entries += row.size();
  }
  printf("Empricial transition matrix has %d non-zero entries\n", num_entries);

  if (true || FLAGS_lamp) {
    PrintEvals(train_slice, test_slice, sum_freq, item_frequencies,
               empirical_transitions, {1}, eval_map);
  }
  // Perform brute force grid search for the best 2 weights.
  if (FLAGS_bruteforce) {
    GridSearch(train_slice, test_slice, sum_freq, item_frequencies,
               empirical_transitions);
  }
  if (FLAGS_lamp) {
    int max_order = FLAGS_dataset == "toy" ? 2 : FLAGS_max_lamp_order;
    for (int order = std::max(FLAGS_min_lamp_order, 2); order <= max_order;
         order++) {
      PrintEvals(train_slice, test_slice, sum_freq, item_frequencies,
                 empirical_transitions, order, eval_map);
    }
    // Initial weight vectors were: {0.6, 0.4}, {0.6, 0.35, 0.05}, {0.6, 0.35,
    // 0.03, 0.02}, {0.6, 0.33, 0.03, 0.02, 0.02}, {0.6, 0.32, 0.03, 0.02, 0.02,
    // 0.01}
  }
  if (FLAGS_ngram) {
    int max_order = FLAGS_dataset == "toy" ? 2 : FLAGS_max_ngram_order;
    FitNGramModels(train_slice, test_slice, num_locations, max_order, eval_map);
  }
}

int main(int argc, char* argv[]) {
  google::ParseCommandLineFlags(&argc, &argv, true);
  // Disable buffering to make log messages appear immediately.
  setbuf(stdout, NULL);

  // Die early if we can't write the results anyway.
  FILE* plot_file = fopen(FLAGS_plot_file.c_str(), "w");
  die_if(!plot_file, "Can't open", FLAGS_plot_file);
  EvalMap eval_map;

  // Read or create data.
  Trails trails, test_trails;  // latter only populated if splitting test and
                               // train by time.
  int num_locations = -1;
  bool split_by_time = !FLAGS_max_train_time.empty();
  if (FLAGS_dataset == "toy") {
    // Maithra's example for a LAMP that can't be expresses as a 1st order
    // Markov chain. Node indices are {0, 1, 2} instead of {1, 2, 3}.
    // Optimal weights are [0.5, 0.5].
    trails = {{0, 0, 0}, {0, 0, 0}, {0, 0, 1}, {0, 0, 1},
              {0, 1, 0}, {0, 1, 1}, {0, 1, 2}, {0, 1, 2}};
    num_locations = 3;
  } else {
    clock_t start = clock();
    SplitStringTrails string_trails;
    if (FLAGS_dataset == "brightkite") {
      string_trails = ReadBrightkite(FLAGS_brightkite, FLAGS_max_train_time);
    } else if (FLAGS_dataset == "lastfm") {
      string_trails = ReadLastfm(FLAGS_lastfm, FLAGS_lastfm_max_users,
                                 FLAGS_max_train_time);
    } else if (FLAGS_dataset == "wiki") {
      die_if(split_by_time, "Wiki data can't be split by time");
      string_trails = ReadWiki(FLAGS_wiki);
    } else if (FLAGS_dataset == "text") {
      // TODO(stamas): split into sentences
      split_by_time = true;  // Fake mode
      FLAGS_max_train_time = "dummy";
      string_trails = ReadText(FLAGS_text_file);
    } else if (FLAGS_dataset == "reuters") {
      split_by_time = true;  // Fake mode
      FLAGS_max_train_time = "dummy";
      string_trails = ReadReuters();
    } else if (FLAGS_dataset == "gcids") {
      // string_trails = ReadGcids(FLAGS_gcids);
      ReadGcidsDirect(FLAGS_gcids, &trails, &num_locations);
    } else {
      die("Unknown dataset type", FLAGS_dataset);
    }
    if (FLAGS_dataset != "gcids") {
      ToTrails(string_trails, FLAGS_min_location_count, split_by_time, &trails,
               &test_trails, &num_locations);
    }
    printf("Read %zu trails with %d transitions total in %g secs\n",
           string_trails.size(), NumTransitions(string_trails),
           SecondsElapsed(start));
  }

  if (split_by_time) {
    int fake_fold = -1;
    int num_train_transitions = NumTransitions(trails);
    int num_test_transitions = NumTransitions(test_trails);
    double denom = 0.01 * (num_train_transitions + num_test_transitions);
    printf(
        "Using %zu time based train trails with %d transitions total, %.2f%% "
        "of all, %.2f transitions/trail on average\n",
        trails.size(), num_train_transitions, num_train_transitions / denom,
        num_train_transitions / double(trails.size()));
    printf(
        "Using %zu time based test trails with %d transitions total, %.2f%% of "
        "all, %.2f transitions/trail on average\n",
        test_trails.size(), num_test_transitions, num_test_transitions / denom,
        num_test_transitions / double(test_trails.size()));
    RunMethods(TrailsSlice(trails, false), TrailsSlice(test_trails, true),
               num_locations, fake_fold, &eval_map);
  } else {  // cross validate
    std::srand(FLAGS_random_seed);
    std::random_shuffle(trails.begin(), trails.end());
    die_if(FLAGS_num_folds < 1, "Number of folds must be at least one");
    die_if(static_cast<int>(trails.size()) < FLAGS_num_folds,
           "Too few trails for requested number of folds");
    int test_fold_size = trails.size() / FLAGS_num_folds;
    int train_fold_size =
        FLAGS_num_folds > 1 ? trails.size() - test_fold_size : trails.size();
    for (int fold = 0; fold < FLAGS_num_folds; fold++) {
      int test_begin = fold * test_fold_size;
      int test_end = (fold + 1) * test_fold_size;
      int train_begin = test_end % trails.size();
      int train_end = train_begin + train_fold_size;
      if (FLAGS_num_folds > 1) {
        train_end %= trails.size();
      }
      printf(
          "Cross validation fold %d test fold size %d train fold size %d "
          "test begin %d test end %d train begin %d train end %d\n",
          fold, test_fold_size, train_fold_size, test_begin, test_end,
          train_begin, train_end);
      TrailsSlice test_slice(trails, test_begin, test_end, true),
          train_slice(trails, train_begin, train_end, false);
      RunMethods(train_slice, test_slice, num_locations, fold, &eval_map);
    }
  }

  WritePlotData(eval_map, plot_file);
  die_if(fclose(plot_file) != 0, "Can't close", FLAGS_plot_file);
  return 0;
}


==> src/plotall-pre-accuracy.sh <==
#!/bin/bash
set -e

DATAFILE=${1:-../data/performance.tsv}
TAG=${2:-unknown}
# Max test perplexity to show for n-grams
MAXNGRAMPERPLEX=${3:-300}

# Algorithm keeps the 1st header row
egrep '(Algorithm|NGram).*rain' $DATAFILE >$TAG-ngram-train.tsv
egrep '(Algorithm|KneyserNey).*rain' $DATAFILE >$TAG-kn-train.tsv
egrep '(Algorithm|Initial).*rain' $DATAFILE >$TAG-initial-train.tsv

egrep '(Algorithm|NGram).*est' $DATAFILE >$TAG-ngram-test.tsv
egrep '(Algorithm|KneyserNey).*est' $DATAFILE >$TAG-kn-test.tsv
egrep '(Algorithm|Initial).*est' $DATAFILE >$TAG-initial-test.tsv

# Filter intermediate results
egrep '(Algorithm|LAMP.*final).*rain' $DATAFILE >$TAG-lamp-train.tsv
egrep '(Algorithm|LAMP.*final).*est' $DATAFILE >$TAG-lamp-test.tsv

# LAMP optimizing the weights only
egrep '(Algorithm|LAMP.*first).*rain' $DATAFILE >$TAG-lamp-weights-only-train.tsv
egrep '(Algorithm|LAMP.*first).*est' $DATAFILE >$TAG-lamp-weights-only-test.tsv

for order in `seq 2 10`; do
  # LAMP progress broken down by iteration, order is 2nd column
  egrep "(Algorithm|LAMP	$order	).*rain" $DATAFILE >$TAG-lamp-order-$order-iter-train.tsv
  egrep "(Algorithm|LAMP	$order	).*est" $DATAFILE >$TAG-lamp-order-$order-iter-test.tsv
  # Weight curves
  # Find the single line with the weights and stdev, transpose the row vectors, and rejoin them.
  egrep "LAMP	$order	" $TAG-lamp-train.tsv | cut -f 12 | tr -d '[] ' | tr ',' '\n' >weights
  egrep "LAMP	$order	" $TAG-lamp-train.tsv | cut -f 13 | tr -d '[] ' | tr ',' '\n' >weights_stdev
  echo 'Weight	WeightStDev' >$TAG-lamp-order-$order-weights.tsv
  paste weights weights_stdev >>$TAG-lamp-order-$order-weights.tsv
  # The same for the LAMP that optimizes the weights only
  egrep "LAMP	$order	" $TAG-lamp-weights-only-train.tsv | cut -f 12 | tr -d '[] ' | tr ',' '\n' >weights
  egrep "LAMP	$order	" $TAG-lamp-weights-only-train.tsv | cut -f 13 | tr -d '[] ' | tr ',' '\n' >weights_stdev
  echo 'Weight	WeightStDev' >$TAG-lamp-weights-only-order-$order-weights.tsv
  paste weights weights_stdev >>$TAG-lamp-weights-only-order-$order-weights.tsv
done

mkdir -p ../figs
sed "s/TAG/$TAG/g" plotall.gnu | sed "s/MAXNGRAMPERPLEX/$MAXNGRAMPERPLEX/g" | gnuplot


==> src/plotall.sh <==
#!/bin/bash
set -e

DATAFILE=${1:-../data/performance.tsv}
TAG=${2:-unknown}
# Max test perplexity to show for n-grams
MAXNGRAMPERPLEX=${3:-300}

# Algorithm keeps the 1st header row
egrep '(Algorithm|NGram).*rain' $DATAFILE >$TAG-ngram-train.tsv
egrep '(Algorithm|KneyserNey).*rain' $DATAFILE >$TAG-kn-train.tsv
egrep '(Algorithm|Initial).*rain' $DATAFILE >$TAG-initial-train.tsv

egrep '(Algorithm|NGram).*est' $DATAFILE >$TAG-ngram-test.tsv
egrep '(Algorithm|KneyserNey).*est' $DATAFILE >$TAG-kn-test.tsv
egrep '(Algorithm|Initial).*est' $DATAFILE >$TAG-initial-test.tsv

# Filter intermediate results
egrep '(Algorithm|LAMP.*final).*rain' $DATAFILE >$TAG-lamp-train.tsv
egrep '(Algorithm|LAMP.*final).*est' $DATAFILE >$TAG-lamp-test.tsv

# LAMP optimizing the weights only
egrep '(Algorithm|LAMP.*first).*rain' $DATAFILE >$TAG-lamp-weights-only-train.tsv
egrep '(Algorithm|LAMP.*first).*est' $DATAFILE >$TAG-lamp-weights-only-test.tsv

for order in `seq 2 10`; do
  # LAMP progress broken down by iteration, order is 2nd column
  egrep "(Algorithm|LAMP	$order	).*rain" $DATAFILE >$TAG-lamp-order-$order-iter-train.tsv
  egrep "(Algorithm|LAMP	$order	).*est" $DATAFILE >$TAG-lamp-order-$order-iter-test.tsv
  # Weight curves
  # Find the single line with the weights and stdev, transpose the row vectors, and rejoin them.
  egrep "LAMP	$order	" $TAG-lamp-train.tsv | cut -f 14 | tr -d '[] ' | tr ',' '\n' >weights
  egrep "LAMP	$order	" $TAG-lamp-train.tsv | cut -f 15 | tr -d '[] ' | tr ',' '\n' >weights_stdev
  echo 'Weight	WeightStDev' >$TAG-lamp-order-$order-weights.tsv
  paste weights weights_stdev >>$TAG-lamp-order-$order-weights.tsv
  # The same for the LAMP that optimizes the weights only
  egrep "LAMP	$order	" $TAG-lamp-weights-only-train.tsv | cut -f 14 | tr -d '[] ' | tr ',' '\n' >weights
  egrep "LAMP	$order	" $TAG-lamp-weights-only-train.tsv | cut -f 15 | tr -d '[] ' | tr ',' '\n' >weights_stdev
  echo 'Weight	WeightStDev' >$TAG-lamp-weights-only-order-$order-weights.tsv
  paste weights weights_stdev >>$TAG-lamp-weights-only-order-$order-weights.tsv
done

mkdir -p ../figs
sed "s/TAG/$TAG/g" plotall.gnu | sed "s/MAXNGRAMPERPLEX/$MAXNGRAMPERPLEX/g" | gnuplot

